Four-dimensional differential equations for the leading divergences of dimensionally-regulated loop integrals

We invent an automated method for computing the divergent part of Feynman integrals in dimensional regularization. Our method exploits simplifications from four-dimensional integration-by-parts identities. Leveraging algorithms from the literature, we show how to find simple differential equations for the divergent part of Feynman integrals. We illustrate the method by an application to heavy quark effective theory at three loops.

==> demo/3lHQET_graded_IBP_demo.wl <==
(* ::Package:: *)

(* no needed for this version: we use linear algebra to build the homogeneous IBP vectors *)
(* TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
*)
TemporaryDirectory = "";
SingularDirectory=""


Get["~/packages/module-intersection/math/ModuleIntersection.wl"];


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
(* Propagators = {(-2 k1 v1+delta), k1^2,k2^2,(-2 k2 v2+delta), (k1 - k2)^2, (k1-k2) v2,(k2-k1) v1}; *)
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> s/2};
numericList={{x->3},{x->17}};
Prepare[]





collectG[exp_]:=Factor[Coefficient[exp,Select[Variables[exp],Head[#1]==G&]]].Select[Variables[exp],Head[#1]==G&];
collectFI[exp_]:=Factor[Coefficient[exp,Select[Variables[exp],Head[#1]==FI&]]].Select[Variables[exp],Head[#1]==FI&];


formalVector=xxx *Total[TensorProduct[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]//Flatten]
vec2list[vec_]:=#[[2]]&/@CoefficientRules[vec+formalVector,Join[d/@LoopMomenta,ExternalMomenta,LoopMomenta]]/.xxx->0;
(* MonomialList[Total[%],Join[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]] *)


(* ::Section:: *)
(*Diff *)


vecdx=(c[1]v1+c[2] v2)/.{c[1]->(1+x^2)/((-1+x) x (1+x)),c[2]->-(2/((-1+x) (1+x)))}; 
integrand=Product[PropagatorScalar[[j]]^-m[j],{j,1,12}];
(vectorProduct[ScalarDiff[integrand,v1],vecdx]/integrand/.Scalar2sp//Simplify)/.sp2Scalar/.BaikovRep//Factor;
dinvx=Std[% z[1]z[2]*z[3],{m[1]+1,m[2]+1,m[3]+1,m[4],m[5],m[6],m[7],m[8],m[9],m[10],m[11],m[12]}]//Factor//CollectG;


Dx=G[a1_,a2_,a3_,a4_,a5_,a6_,a7_,a8_,a9_,a10_,a11_,a12_]:>((-a1-a2-a3-a1 x^2-a2 x^2-a3 x^2) G[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a3 G[a1,a2,1+a3,a4,a5,-1+a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a3 delta-2 a3 delta x+a3 delta x^2) G[a1,a2,1+a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a2 G[a1,1+a2,a3,a4,-1+a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a2 delta-2 a2 delta x+a2 delta x^2) G[a1,1+a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a1 G[1+a1,a2,a3,-1+a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a1 delta-2 a1 delta x+a1 delta x^2) G[1+a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x));


Dinv[exp_,x]:=D[exp,x]+(exp/.Dx/.delta->0);


(* ::Section:: *)
(*Finite Conditions*)


uniqueSectors=Get["/home/zhang/Data/HQET/family_c/uniqueSectors_c.txt"]/.js[HQET,x__]:>{x};


pseudoISPs={k1 k2, k1 k3, k2 k3};
ExtPropagators=Join[Propagators,pseudoISPs];
kdeg={1,1,1,1,1,1,2,2,2,2,2,2,2,2,2};
pseudoISPz=pseudoISPs/.ScalarVarRep/.BaikovRep//Factor
g2G:=g[x__]:>Std[Times@@(pseudoISPz^-List[x][[13;;]]),List[x][[1;;12]]]


propkdeg[1]=Exponent[#,k1]&/@Propagators;
propkdeg[2]=Exponent[#,k2]&/@Propagators;
propkdeg[3]=Exponent[#,k3]&/@Propagators;
Extpropkdeg[1]=Exponent[#,k1]&/@ExtPropagators;
Extpropkdeg[2]=Exponent[#,k2]&/@ExtPropagators;
Extpropkdeg[3]=Exponent[#,k3]&/@ExtPropagators;

Extpropkdeg[4]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k2->13k});
Extpropkdeg[5]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k3->13k});
Extpropkdeg[6]=Exponent[#,k]&/@(ExtPropagators/.{k2->k,k3->13k});

gAnalysis[gInt_]:=Module[{index=List@@gInt},
	Return[{index.Extpropkdeg[1]-4,index.Extpropkdeg[2]-4,index.Extpropkdeg[3]-4,index.Extpropkdeg[4]-8,index.Extpropkdeg[5]-8,index.Extpropkdeg[6]-8}];

];


(* ::Section:: *)
(*Read the vector list and finite ints*)


AllVectors=Get["AllVectors.txt"];
vecAnalysis[vec_]:=Module[{sample,result},
	sample=vec[[1]]/.sp[a_,b_]:>a b/.d[x_]:>1/x//Factor;
	result=Join[{Exponent[sample/.{k1->k,k2->7k,k3->19k},k]},Exponent[sample,#]&/@{k1,k2,k3}];
	result=Join[result,{Exponent[sample/.{k1->k,k2->13k},k],Exponent[sample/.{k1->k,k3->13k},k],Exponent[sample/.{k2->k,k3->13k},k]}];
	Return[result];
];


ParticularVector=MonomialList[AllVectors[[-1]][[2,5]],{d[k1],d[k2],d[k3]}];


Get["MatrixU.mx"];
Get["MatrixL.mx"];


Clear[FiniteIntsID]


RelatedInts=Get["RelatedInts.txt"];
RItriv=Dispatch[#->0&/@RelatedInts];
FiniteCoupledInts=Get["FiniteIntsCoupled.txt"];
FiniteIntsID2[expr1_]:=Module[{expr,testv,flag1,AR,result},
	expr=expr1/.delta->0//nice;
	If[Complement[Select[expr//Variables,Head[#]==G&],RelatedInts]!={},Return[unid[0]]];
	testv=Coefficient[expr,RelatedInts]//SparseArray;
	flag1=#[[2]]&/@ArrayRules[MatrixU.testv]//Factor;
	If[Union[flag1]!={0},Return[unid[1]]];
	AR=MatrixL.testv//ArrayRules//Factor;
	result=Total[FI[#[[1,1]]]*#[[2]]&/@AR];
	Return[result]; 
]; 
FiniteIntsID[expr1_]:=Module[{expr,testv,flag1,AR,result},
	
	expr=expr1/.delta->0//nice;
	(* If[Complement[Select[expr//Variables,Head[#]==G&],RelatedInts]!={},Return[unid[0]]]; *)
	
	If[Select[Variables[expr/.RItriv],Head[#]==G&]!={},Return[unid[0]];];
	If[expr===0,Return[0]];
	testv=CoefficientArrays[expr,RelatedInts][[2]];
	flag1=#[[2]]&/@ArrayRules[MatrixU.testv]//Together;
	If[Union[flag1]!={0},Return[unid[1]]];
	AR=MatrixL.testv//ArrayRules//Together;
	result=Total[FI[#[[1,1]]]*#[[2]]&/@AR];
	Return[result]; 
]; 




zeroSectors=Get["/home/zhang/Data/HQET/family_c/zeroSectors_c.txt"]/.js[HQET,x__]:>{x};
nlist=Table[ToExpression["n"<>ToString[j]],{j,1,12}];
SectorPattern[sector_]:=G@@Table[If[sector[[i]]==1,PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],Positive],PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],NonPositive]],{i,1,Length[sector]}];
zeroSectorCondition=Dispatch[(SectorPattern[#]:>0)&/@zeroSectors];
MapRules=Dispatch[Get["MapRules_c.txt"]/.j[HQET,x__]:>G[x]];
Gcombine={G[x__]G[y__]:>G@@({x}+{y}),G[x__]^(n_?Positive):>G@@(n {x})};
nice[x_]:=x/.zeroSectorCondition/.MapRules//.Gcombine;


FI2G:=FI[i_]:>FiniteCoupledInts[[i,2]]


LinearPropIndex={1,2,3,4,5,6};
SquarePropIndex={7,8,9,10,11,12};
pseudoISPsIndex={13,14,15};


IBP4g[FIBP_,gInt_]:=Module[{expr,Gs,clist,i,rep,result=0},
	expr=(g@@gInt)/.g2G;
	Gs=Select[Variables[expr],Head[#]==G&];
	clist=Coefficient[expr,Gs];
	For[i=1,i<=Length[Gs],i++,
		rep=Table[m[k]->Gs[[i,k]],{k,1,12}];
		result+=clist[[i]]*(FIBP/.rep);
	];
	Return[result];
	
	
];


Options[Vector2FiniteIBP]:={UVCondition->True};
Vector2FiniteIBP[vec_,sector_,maxdot_,OptionsPattern[]]:=Module[{alist,sectorIndex,LPropIndex,SqPropIndex,vdeg,vdeg1,vdeg2,
vdeg3,vdeg12,vdeg23,vdeg13,
ISPIndex,conditions,sol,FIBP},
	{vdeg,vdeg1,vdeg2,vdeg3,vdeg12,vdeg13,vdeg23}=vecAnalysis[vec];
	FIBP=Vector2IBP[vec]/.delta->0/.d->4; 
	
	alist=a/@Range[12+3];
	sectorIndex=Position[sector,1]//Flatten;
	LPropIndex=Intersection[sectorIndex,LinearPropIndex];
	SqPropIndex=Intersection[sectorIndex,SquarePropIndex];
	ISPIndex=Join[Position[sector,0]//Flatten,pseudoISPsIndex];
	
	conditions=#<=0&/@(a/@ISPIndex);
	conditions=Join[conditions,#>0&/@(a/@LPropIndex)];
	conditions=Join[conditions,#==1&/@(a/@SqPropIndex)];
	(* maxdovecAnalysist *)
	AppendTo[conditions,Total[a/@LPropIndex]<=Length[LPropIndex]+maxdot];
	(* Scaling *)
	
	AppendTo[conditions,-vdeg+(kdeg.alist)==12];
	
	(* UV1 *)
	
	If[OptionValue[UVCondition],conditions=Join[conditions,{-vdeg1+Extpropkdeg[1].alist>4,-vdeg2+Extpropkdeg[2].alist>4,-vdeg3+Extpropkdeg[3].alist>4}]  ];  
	(* UV2 *)
	If[OptionValue[UVCondition],conditions=Join[conditions,{-vdeg12+Extpropkdeg[4].alist>8,-vdeg13+Extpropkdeg[5].alist>8,-vdeg23+Extpropkdeg[6].alist>8}]  ];  
	
	sol=Solve[conditions,alist,Integers];
	If[sol=={},Return[{}]];
	Print[((a/@Range[15])/.sol)];
	 Return[IBP4g[FIBP,#]&/@((a/@Range[15])/.sol)]; 
];


IBP4g[Vector2IBP[ParticularVector],{1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1,0,0,0}]/.d->4-2ep;
CollectG[%//Simplify]
FiniteIntsID2[%/.ep->0]


SectorIBPGen[sector_,maxdot_]:=Module[{vectors,IBPs},
	vectors=Intersection[Flatten[Position[sector,1]],SquarePropIndex]/.AllVectors;
	IBPs=Flatten[Vector2FiniteIBP[#,sector,maxdot]&/@vectors];
	
	IBPs=FiniteIntsID/@IBPs;
	IBPs=Complement[IBPs,{unid[0],unid[1],0}];
	Return[IBPs];
];


testIBPs=SectorIBPGen[{1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1},4];


(* ::Chapter:: *)
(*Seeding*)


maxdot=7;


uniqueSectors//Length


AbsoluteTiming[
LaunchKernels[];
	IBPBucket=ParallelTable[SectorIBPGen[uniqueSectors[[i]],maxdot],{i,1,Length[uniqueSectors]},Method->"FinestGrained"]//Flatten;
CloseKernels[];
]


(* Export["IBPBucket.txt",IBPBucket//InputForm//ToString]; *)


==> demo/ModuleIntersection.wl <==
(* ::Package:: *)

LT[exp_,var_,order_]:=MonomialList[exp,var,order][[1]];


ListIntersect[set1_,set2_]:=If[MemberQ[set2,#],#,Nothing]&/@set1;   (* Intersection of list, which keeps the ordering in set1 *)


PolynomialDeg[poly_,var_]:=If[poly===0,-\[Infinity],Total[CoefficientRules[poly,var,DegreeReverseLexicographic][[1,1]]]];


monomialAnsatz[var1_,deg_]:=(Times@@MapThread[#1^#2&,{var1,Exponent[#,var1]}])&/@MonomialList[(1+Total[var1])^deg//Expand,var1,DegreeReverseLexicographic]


SimplificationRules::usage="";
ScriptFile::usage="";
ScriptOnly::usage="";
OutputFile::usage="";
HighestDegree::usage="";
zeroDeg::usage="";
WorkingDegree::usage="";
degBound::usage="";
MaxCut::usage="";
primeList::usage="";
TruncationFirst::usage="";
VariableOrder::usage="";
Cut::usage="";


pivots[matrix_]:=Module[{ARLonglist},
	ARLonglist=GatherBy[matrix//ArrayRules,#[[1,1]]&];
	Return[#[[1,1,2]]&/@(ARLonglist[[;;-2]])];
];


positivity[list_]:=If[Union[#>0&/@list]==Head[list][True],True,False];


(* ::Section:: *)
(*Sector Ordering*)


Sector[int_]:=Table[If[int[[j]]>0,1,0],{j,1,Length[int]}]
SectorIndex[int_]:=Table[If[int[[j]]>0,j,Nothing],{j,1,Length[int]}]
Index2Sector[propIndex_]:=Exponent[Times@@(z/@propIndex),var];


SectorCutQ[sec_,cut_]:=And@@(#>=0&/@(sec-cut));
SectorNumber[sec_]:=FromDigits[sec//Reverse,2];

SectorWeightMatrix1[sec_]:=Module[{propIndex,ISPIndex,matrix,i},
	propIndex=Position[sec,1]//Flatten;
	ISPIndex=Position[sec,0]//Flatten//Reverse; (* !!! *)
	matrix=SparseArray[{},{SDim,SDim}]//Normal;
	matrix[[1]]=Table[1,{j,1,SDim}];
	For[i=1,i<=Min[Length[propIndex],SDim-1],i++,
		matrix[[i+1,propIndex[[i]]]]=1;
	];
	For[i=1,i<=Length[ISPIndex]-1,i++,
		matrix[[Length[propIndex]+1+i,ISPIndex[[i]]]]=1;
	];
	Return[matrix];
]; (* DegreeLexicographic ordering for both the double propagator and ISPs *)


IntegralWeight[int_]:=SectorWeightMatrix1[int//Sector].IntegralAbsDegree[int];

IntegralCut[cut_]:=G[x__]:>If[SectorCutQ[Sector[G[x]],cut],G[x],0];
IntegralDegree[int_]:=(int/.G->List)-Sector[int];
IntegralAbsDegree[int_]:=Abs/@((int/.G->List)-Sector[int]);
IntegralSectorHeight[int_]:=Count[int/.G->List,u_/;u>0];
IntegralSectorOrder[int_]:=SectorWeightMatrix1[Sector[int]].IntegralAbsDegree[int];
IntegralReal[indices_]:=Dispatch[Table[m[i]->indices[[i]],{i,1,SDim}]];






IntegralOrdering[int_]:=Join[{IntegralSectorHeight[int],SectorNumber[int//Sector]},IntegralWeight[int]];


IntegralList[IBP_]:=Select[Variables[IBP],Head[#]==G&];

IBPWeight[IBP_]:=Max[Total[IntegralAbsDegree[#]]&/@IntegralList[IBP]];


CollectG[exp_]:=Coefficient[exp,Select[Variables[exp],Head[#]==G&]].Select[Variables[exp],Head[#]==G&];


(* ::Section:: *)
(*Baikov Representation*)


ScalarTangentVector[rowIndex1_,rowIndex2_]:=Module[{position,vector},
	position=Position[Global`ScalarVar,#][[1,1]]&/@(Global`BaikovMatrix[[rowIndex2]]);
	vector=SparseArray[Table[position[[i]]->If[i==rowIndex2,2,1]Global`BaikovMatrix[[rowIndex1,i]],{i,1,Length[position]}],SDim];
	Return[vector//Normal];
];


Prepare[]:=Module[{Formula,MatrixA,VectorB,ScalarC,BList,AList,Vectorb},
	ClearAll[m];
	n=Length[ExternalMomenta]+1;
	L=Length[LoopMomenta];
	
	zeroLoopMomenta=(#->0)&/@LoopMomenta;
	Momenta=Join[ExternalMomenta,LoopMomenta];
	SDim=L (L+1)/2+L (Length[ExternalMomenta]);  (* dimension for s_ij's *)
	
	ScalarVarRep=Join[Table[LoopMomenta[[i]] ExternalMomenta[[j]]->x[i,j],{i,1,Length[LoopMomenta]},{j,1,Length[ExternalMomenta]}]//Flatten,Table[LoopMomenta[[i]] LoopMomenta[[j]]->y[i,j],{i,1,Length[LoopMomenta]},{j,i,Length[LoopMomenta]}]//Flatten];
	
	ScalarVar=Join[Table[x[i,j],{i,1,Length[LoopMomenta]},{j,1,Length[ExternalMomenta]}]//Flatten,Table[y[i,j],{i,1,Length[LoopMomenta]},{j,i,Length[LoopMomenta]}]//Flatten];
	
	(* Propagator search *)
	
	If[Length[Propagators]<SDim,
		SGr=GroebnerBasis[Expand[Propagators]/.Kinematics/.ScalarVarRep,ScalarVar//Reverse,MonomialOrder->DegreeReverseLexicographic,CoefficientDomain->RationalFunctions];
		RSP=LT[#,ScalarVar//Reverse,DegreeReverseLexicographic]&/@SGr;
		RSP=Flatten[Intersection[Variables[#],ScalarVar]&/@RSP];
		ISP=Complement[ScalarVar,RSP];
		ScalarVarRepBack2=Join[Table[x[i,j]->(LoopMomenta[[i]]+ExternalMomenta[[j]])^2,{i,1,Length[LoopMomenta]},{j,1,Length[ExternalMomenta]}]//Flatten,Table[y[i,j]->(LoopMomenta[[i]]+LoopMomenta[[j]])^2,{i,1,Length[LoopMomenta]},{j,i,Length[LoopMomenta]}]//Flatten];
		ISP=ISP/.ScalarVarRepBack2;
		Print["more propagators added ... ",ISP];
		Propagators=Join[Propagators,ISP];
	];
	
	
	
	var=Table[z[i],{i,1,Length[Propagators]}];
	BList=Table[B[i],{i,1,Length[Propagators]}];
	AList=Table[A[i],{i,1,Length[Propagators]}];
	
	BaikovMatrix=Table[Momenta[[i]] Momenta[[j]]//Expand,{i,1,Length[Momenta]},{j,1,Length[Momenta]}]/.Kinematics/.ScalarVarRep;

	GramMatrix=BaikovMatrix[[1;;n-1,1;;n-1]];
	
	LoopExternalScalars=Table[x[i,j],{i,1,L},{j,1,n-1}];

	(* rowIndex2 must correspond to the loop component *) 
	ScalarTangentSet=Flatten[Table[ScalarTangentVector[i,j],{i,1,L+n-1},{j,n,L+n-1}],1];
	
	(* Extended tangent set, WITH cofactor*)
	ScalarExtendedTangentSet=Flatten[Table[If[i!=j,Append[ScalarTangentVector[i,j],0],Append[ScalarTangentVector[i,j],-2]],{i,1,L+n-1},{j,n,L+n-1}],1];
	
	
	
	
	BaikovKernelScalar=Det[BaikovMatrix];
	MatrixA=Coefficient[Expand[#]/.Kinematics/.ScalarVarRep,ScalarVar]&/@Propagators;
	Vectorb=(Expand[#]/.zeroLoopMomenta/.Kinematics)&/@Propagators;
	
	(* z' s = MatrixA.ScalarVar + Vectorb, conversion between s_ij (x_ij here) to Baikov z's *)
	
	BaikovRevRep=MapThread[#1->#2&,{var,MatrixA.ScalarVar+Vectorb}];
	BaikovRep=MapThread[#1->#2&,{ScalarVar,Inverse[MatrixA].(var-Vectorb)}];
	BaikovKernel=BaikovKernelScalar/.BaikovRep;
	
	Parameters=Select[Variables[BaikovMatrix/.BaikovRep],!Head[#]===z&];
	
	TangentSet=MatrixA.#&/@ScalarTangentSet/.BaikovRep//Factor;
	ExtendedTangentSet=Transpose[Join[Transpose[TangentSet],{Transpose[ScalarExtendedTangentSet]//Last}]]; (* including the cofactors *)
	
	
	ForwardRep[1]=Join[Table[z[i]->ToExpression["z"<>ToString[i]],{i,1,SDim}],Table[Parameters[[i]]->ToExpression["c"<>ToString[i]],{i,1,Parameters//Length}]];
	BackwardRep[1]=Reverse/@ForwardRep[1];
	ForwardRep[2]=Join[Table[ScalarVar[[i]]->ToExpression["z"<>ToString[i]],{i,1,SDim}],Table[Parameters[[i]]->ToExpression["c"<>ToString[i]],{i,1,Parameters//Length}]];
	BackwardRep[2]=Reverse/@ForwardRep[2];
	
	Scalar2sp=#[[2]]->(#[[1]]/.{x_ y_->sp[x,y],x_^2->sp[x,x]})&/@ScalarVarRep; 
	sp2Scalar=Join[Reverse/@Scalar2sp,
		Table[sp[ExternalMomenta[[i]],ExternalMomenta[[j]] ]->(ExternalMomenta[[i]]*ExternalMomenta[[j]]/.Kinematics),{i,1,Length[ExternalMomenta]},{j,1,Length[ExternalMomenta]}]//Flatten
		];
	
	PropagatorScalar=Expand[Propagators]/.ScalarVarRep/.Kinematics;
	
	(* Feynman representation *)
	
	Formula=(Propagators.var)/.(#->t #&/@LoopMomenta);
	MatrixA=D[SeriesCoefficient[Formula,{t,0,2}],{LoopMomenta},{LoopMomenta}]/2;	
	VectorB=Coefficient[SeriesCoefficient[Formula,{t,0,1}],LoopMomenta]/2;
	ScalarC=SeriesCoefficient[Formula,{t,0,0}];
	U=Det[MatrixA]//Factor;
	F=-U (Expand[ScalarC]/.Kinematics)+ Cancel[U (Expand[VectorB.Inverse[MatrixA].VectorB]/.Kinematics)];

	Print["L=",L," E=",Length[ExternalMomenta]];
	Print["Parameters ",Parameters];
	Print["Baikov variables: var=",var];
	Print["Physical quantities: \"ScalarVarRep,BaikovMatrix,BaikovRep,BaikovKernel\" are generated"];
	
];


(* Get two tangent modules for the problem *)


TangentModules[propIndex_,cutIndex_]:=Module[{M1,M2,M1ext,cut,ISPcondition},
		
		
		cut=z[#]->0&/@cutIndex;
		ISPcondition=#->1&/@(Complement[Global`var,z[#]&/@propIndex]);
		M1=Global`TangentSet/.cut;
		M1ext=Global`ExtendedTangentSet/.cut;
		M2=DiagonalMatrix[var]/.ISPcondition/.cut;
		Return[{M1,M1ext,M2}];

];


Print["Module Intersection: A Mathematica Interface for Generating IBPs with the Propagator Index Restricted."];
Print["Yang Zhang\n"];
Print["Please make sure that:"];
Print["1) Add all ISPs (irreducible scalar products) to  'Propagators'."];
Print["2) Only list linearly indepedent momenta in 'ExternalMomenta'."];
Print["3) Length[Propagators]==Length[LoopMomenta](Length[LoopMomenta]+1)/2 +Length[LoopMomenta]Length[ExternalMomenta] "];
Print["Disclaimer: this interface does not include the IBP reduction part. "];


(* ::Section:: *)
(*Cut*)


SingularIdeal[propIndex_,cutIndex_]:=Module[{cut,FF,SingularIdeal},
	 cut=z[#]->0&/@cutIndex;
	 FF=Global`BaikovKernel/.cut;
	 SingularIdeal=Join[D[FF,{Global`var}],{FF}];
	 Return[SingularIdeal];
];


(* Options[CutPrepare]:={TangentVector->True,NumericMode->False,Modulus->0}; *)


(* CutPrepare[cutIndex1_,OptionsPattern[]]:=Module[{cutIndex=cutIndex1//Sort,TestVectors,TCut,timer,rep={}},
	Global`cut=z[#]->0&/@cutIndex;
	Global`varcut=Complement[Global`var/.Global`cut,{0}];
	Print["remaining variables on the cut: ",varcut];
	Global`BaikovKernelCut=BaikovKernel/.cut;	
	Global`ObstructionMatrix=(TangentSet/.cut)[[All,cutIndex]];
	
	If[OptionValue[TangentVector],
		timer=AbsoluteTime[];
		If[OptionValue[NumericMode],rep=Global`Numerics];
		Print[rep];
		
		TestVectors=SingularSyz[ObstructionMatrix/.rep,varcut,MonomialOrder->DegreeReverseLexicographic,Modulus->OptionValue[Modulus],SingularOptions->{"redSB","redTail"}].(ExtendedTangentSet/.cut/.rep);
		
		TCut=TestVectors[[All,Complement[Range[SDim+1],cutIndex]]];
		Print["Tangent vector for the cut Baikov polynomial found ... ",AbsoluteTime[]-timer];
		Return[TCut];
	];
	
	
	
]; *)


(* ::Section:: *)
(*Singular Interface*)


ModuleSlash[m_]:=Table[If[Union[m[[j]]]==={0},Nothing,m[[j]]],{j,1,Length[m]}];


Vector2gen[vec_,mode_]:=vec.Table[gen[j],{j,1,Length[vec]}]/.ForwardRep[mode];
Vector2SingularForm[vec_,mode_]:=StringReplace[ToString[InputForm[Vector2gen[vec,mode]]],{"gen["~~Shortest[x__]~~"]":>"gen("<>x<>")","{"->"[","}"->"]"}];
Module2SingularForm[m_,mode_]:=StringReplace[ToString[Vector2SingularForm[#,mode]&/@m],{"{"->"","}"->""}];


SingularIntersectionText="LIB \"matrix.lib\";
ring R = (MODULUS), (VAR, PARAMETERS), (dp(LEN1),dp(LEN2));
option(prot);
degBound=DEGBOUND;
module m1 = MODULE1;
module m2 = MODULE2;
module m=m1+m2;
module m1ext = M1ext;
module a=syz(m);
matrix matrixa=a;
matrix matrixa1=submat(matrixa,1..M1SIZE,1..size(a));
matrix matrixm1ext=m1ext;
module m12old=module(matrixm1ext*matrixa1);
ring R2 = (MODULUS,PARAMETERS), (VAR), dp(LEN1);
module m12=imap(R,m12old);
module mInt=simplify(m12,SimplificationStrategy);
write(\"OUTPUTFILE\",string(mInt));
";


SingularSyzText="LIB \"matrix.lib\";
ring R = (MODULUS), (VAR, PARAMETERS), (dp(LEN1),dp(LEN2));
option(prot);
degBound=DEGBOUND;
module m1 = MODULE1;
module a=syz(m1);
ring R2 = (MODULUS,PARAMETERS), (VAR), dp(LEN1);
module a2=imap(R,a);
module a3=simplify(a2,SimplificationStrategy);
write(\"OUTPUTFILE\",string(a3));
";


Options[SingularIntersectionMaker]={Modulus->0,SimplificationRules->34,ScriptFile->TemporaryDirectory<>"intersection_test.sing",
OutputFile->TemporaryDirectory<>"intersection_result.txt",ScriptOnly->False,degBound->0
};


SingularIntersectionMaker[M1input_,M1extinput_,M2input_,varRedundant_,parameterRedundant_,OptionsPattern[]]:=Module[{M1,M1ext,M2,SingularScript,forwardRep,backwardRep,var,parameters,varpara,len1,len2,
varString,parameterString},
	If[FileExistsQ[OptionValue[OutputFile]],DeleteFile[OptionValue[OutputFile]]];
	M1=ModuleSlash[M1input];
	M1ext=ModuleSlash[M1extinput];
	M2=ModuleSlash[M2input];
	varpara=Variables[Join[M1,M2]];
	var=ListIntersect[varRedundant,varpara];  (* Delete the variables not in the modules *)
	parameters=ListIntersect[parameterRedundant,varpara];   (* Delete the parameters not in the modules *)
	If[parameters=={},parameters=parameterRedundant[[1]]];   (*  If there is no parameter, to fit in the Singular code, pick up one parameter *)
	
	varString=StringReplace[ToString[var/.ForwardRep[1]],{"{"->"","}"->""}];
	parameterString=StringReplace[ToString[parameters/.ForwardRep[1]],{"{"->"","}"->""}];
	
	SingularScript=StringReplace[SingularIntersectionText,{"VAR"->varString,"PARAMETERS"->parameterString}];
	SingularScript=StringReplace[SingularScript,{"MODULUS"->ToString[Modulus//OptionValue],"LEN1"->ToString[Length[var]],"LEN2"->ToString[Length[parameters]]}];
	SingularScript=StringReplace[SingularScript,{"MODULE1"->Module2SingularForm[M1,1],"M1ext"->Module2SingularForm[M1ext,1],"MODULE2"->Module2SingularForm[M2,1],"M1SIZE"->ToString[Length[M1]]}];
	SingularScript=StringReplace[SingularScript,"OUTPUTFILE"->OptionValue[OutputFile]];
	SingularScript=StringReplace[SingularScript,{"SimplificationStrategy"->ToString[OptionValue[SimplificationRules]],"DEGBOUND"->ToString[OptionValue[degBound]]}];
	Print[OptionValue[ScriptFile]];
	Export[OptionValue[ScriptFile],SingularScript,"Text"];
	If[OptionValue[ScriptOnly], Return[]];
];


Options[IntersectionRead]=Options[SingularIntersectionMaker];
IntersectionRead[OptionsPattern[]]:=Module[{dim,string,vectors},
	dim=Global`SDim+1;
	If[!FileExistsQ[OptionValue[OutputFile]],Return[]];
	string=StringReplace["{"<>Import[OptionValue[OutputFile]]<>"}","gen("~~Shortest[x__]~~")":>"gen["~~x~~"]"];
	vectors=ToExpression[string];
	vectors=vectors/.gen[index_]:>UnitVector[dim,index]/.BackwardRep[1];
	Return[vectors];
];


Options[SingularIntersection]={Modulus->0,SimplificationRules->34,ScriptFile->TemporaryDirectory<>"intersection_test.sing",
OutputFile->TemporaryDirectory<>"intersection_result.txt",ScriptOnly->False,degBound->0,VariableOrder->var,Cut->{}};
SingularIntersection[resIndex_,OptionsPattern[]]:=Module[{M1,M1ext,M2,SingularCommand,timer,vectors,cutIndex},
	cutIndex=OptionValue[Cut];
	If[!SubsetQ[resIndex,cutIndex],Print["Sorry... This version does not support the case with a cut propagator index UNrestricted ..."]; Return[];];
	{M1,M1ext,M2}=TangentModules[resIndex,cutIndex];
	varOrder=OptionValue[VariableOrder];
	SingularIntersectionMaker[M1,M1ext,M2,varOrder,Parameters,ScriptFile->OptionValue[ScriptFile],OutputFile->OptionValue[OutputFile],Modulus->OptionValue[Modulus],SimplificationRules->OptionValue[SimplificationRules],degBound->OptionValue[degBound]];
	SingularCommand=SingularDirectory<>" "<>OptionValue[ScriptFile];
	timer=AbsoluteTime[];
	Run[SingularCommand];
	Print["Singular running time ... ",AbsoluteTime[]-timer];
	vectors=IntersectionRead[OutputFile->OptionValue[OutputFile]];
	Return[vectors];
];


(* ::Section:: *)
(*IBP generator*)


Std[f_,ref_]:=Total[(G@@(ref-#[[1]]))*#[[2]]&/@CoefficientRules[f,var,DegreeReverseLexicographic]];


Options[IBPGenerator]:={Cut->{}};
IBPGenerator[vector_,RestrictedPropIndex_,OptionsPattern[]]:=Module[{i,b,ref,reflocal,term1,term2=0,h,f,bb,cutIndex},
	cutIndex=OptionValue[Cut];
	If[!SubsetQ[RestrictedPropIndex,cutIndex],Print["Sorry... This version does not support the case with a cut propagator index UNrestricted ..."]; Return[];];
	If[cutIndex!={},Return[IBPCutGenerator[vector,RestrictedPropIndex,cutIndex]];];
	b=vector[[-1]];
	h=L+(n-1)+1;
	ref=Table[m[i],{i,1,SDim}];
	term1=Std[-((d-h)/2)b,ref];
	For[i=1,i<=SDim,i++,
		If[MemberQ[RestrictedPropIndex,i],
			bb=Cancel[vector[[i]]/z[i]];
			f=(-m[i]+1)bb+z[i]*D[bb,z[i]];
			term2+=Std[f,ref];
			,
			reflocal=ref/.m[i]->m[i]+1;
			f=-m[i] vector[[i]]+z[i]*D[vector[[i]],z[i]];
			term2+=Std[f,reflocal];
		];
	];
	Return[term1+term2];
	
];


IBPCutGenerator[vector_,RestrictedPropIndex_,cutIndex_]:=Module[{i,b,ref,reflocal,term1,term2=0,h,f,bb,cutNormalization},
	b=vector[[-1]];
	h=L+(n-1)+1;
	cutNormalization=m[#]->1&/@cutIndex;
	(* Print[cutNormalization]; *)
	ref=Table[m[i],{i,1,SDim}]/.cutNormalization;
	term1=Std[-((d-h)/2)b,ref];
	For[i=1,i<=SDim,i++,
		If[MemberQ[cutIndex,i],Continue[];];
		If[MemberQ[RestrictedPropIndex,i],
			bb=Cancel[vector[[i]]/z[i]];
			f=(-m[i]+1)bb+z[i]*D[bb,z[i]];
			term2+=Std[f,ref];
			,
			reflocal=ref/.m[i]->m[i]+1;
			f=-m[i] vector[[i]]+z[i]*D[vector[[i]],z[i]];
			term2+=Std[f,reflocal];
		];
	];
	Return[term1+term2];

];


(* Test function *)
(* SectorSeed[sec_,propExtraDeg_,ISPDeg_]:=Module[{propIndex,ISPIndex,propbasis,ISPbasis,seeds},
	propIndex=Position[sec,1]//Flatten;
	ISPIndex=Position[sec,0]//Flatten//Reverse; (* !!! *)
	propbasis=(sec+Exponent[#,var])&/@monomialAnsatz[(z/@propIndex),propExtraDeg];
	ISPbasis=-Exponent[#,var]&/@monomialAnsatz[(z/@ISPIndex),ISPDeg];
	seeds=Flatten[Table[propbasis[[i]]+ISPbasis[[j]],{i,1,Length[propbasis]},{j,1,Length[ISPbasis]}],1];
	Return[seeds];
]; *)


(* ::Section:: *)
(*GKK Momentum Syzygy Approach*)


MomentumSyzygyMatrix[resIndices_,OptionsPattern[]]:=Module[{vAnsatzList,vlist,SyzOriginal,GKKvariables,GKKMatrix},
	vlist=Join[ExternalMomenta,LoopMomenta];
	vAnsatzList=Table[Sum[a[i,j] vlist[[j]],{j,1,L+n-1}],{i,1,L}];
	
	GKKvariables=Join[Flatten[Table[a[i,j],{i,1,L},{j,1,L+n-1}]],b/@resIndices];
	

	SyzOriginal=((Sum[vAnsatzList[[i]]*D[Propagators[[#]],LoopMomenta[[i]]],{i,1,L}]-b[#]Propagators[[#]]//Expand)/.ScalarVarRep/.Kinematics)&/@resIndices;
	GKKMatrix=CoefficientArrays[SyzOriginal,GKKvariables][[2]]//Normal;
	
	(**)
	
	Return[GKKMatrix];

];


Options[SingularSyzMaker]={Modulus->0,SimplificationRules->34,ScriptFile->TemporaryDirectory<>"syzygy_test.sing",
OutputFile->TemporaryDirectory<>"syz_result.txt",ScriptOnly->False,degBound->0
};


SingularSyzMaker[M1input_,varRedundant_,parameterRedundant_,OptionsPattern[]]:=Module[{M1,M1ext,M2,SingularScript,backwardRep,var,parameters,varpara,len1,len2,
varString,parameterString},
	If[FileExistsQ[OptionValue[OutputFile]],DeleteFile[OptionValue[OutputFile]]];
	(* M1=ModuleSlash[M1input]; *)
	M1=M1input;
	var=ListIntersect[varRedundant,M1//Variables];  (* Delete the variables not in the modules *)

	parameters=ListIntersect[parameterRedundant,M1//Variables];   (* Delete the parameters not in the modules *)
	If[parameters=={},parameters=parameterRedundant[[1]]];   (*  If there is no parameter, to fit in the Singular code, pick up one parameter *)
	
	varString=StringReplace[ToString[var/.ForwardRep[2]],{"{"->"","}"->""}];
	parameterString=StringReplace[ToString[parameters/.ForwardRep[2]],{"{"->"","}"->""}];
	
	SingularScript=StringReplace[SingularSyzText,{"VAR"->varString,"PARAMETERS"->parameterString}];
	SingularScript=StringReplace[SingularScript,{"MODULUS"->ToString[Modulus//OptionValue],"LEN1"->ToString[Length[var]],"LEN2"->ToString[Length[parameters]]}];
	SingularScript=StringReplace[SingularScript,{"MODULE1"->Module2SingularForm[M1,2],"M1SIZE"->ToString[Length[M1]]}];
	SingularScript=StringReplace[SingularScript,"OUTPUTFILE"->OptionValue[OutputFile]];
	SingularScript=StringReplace[SingularScript,{"SimplificationStrategy"->ToString[OptionValue[SimplificationRules]],"DEGBOUND"->ToString[OptionValue[degBound]]}];
	Print[OptionValue[ScriptFile]];
	
	Export[OptionValue[ScriptFile],SingularScript,"Text"];
	If[OptionValue[ScriptOnly], Return[]];
];


Options[SyzygyRead]={OutputFile->TemporaryDirectory<>"syz_result.txt"};
SyzygyRead[dim_,OptionsPattern[]]:=Module[{string,vectors},

	If[!FileExistsQ[OptionValue[OutputFile]],Return[]];
	string=StringReplace["{"<>Import[OptionValue[OutputFile]]<>"}","gen("~~Shortest[x__]~~")":>"gen["~~x~~"]"];
	vectors=ToExpression[string];
	vectors=vectors/.gen[index_]:>UnitVector[dim,index]/.BackwardRep[2];
	Return[vectors];   (* Must be transpose for the Singular output *)
];


Options[GKKSyzygy]={Modulus->0,SimplificationRules->34,ScriptFile->TemporaryDirectory<>"syz_test.sing",
OutputFile->TemporaryDirectory<>"syz_result.txt",ScriptOnly->False,degBound->0,VariableOrder->ScalarVar};
GKKSyzygy[resIndex_,OptionsPattern[]]:=Module[{M1,M1ext,M2,SingularCommand,timer,vectors,cutIndex,i,GKKvariables,vAnsatzList,vlist,result},

	M1=MomentumSyzygyMatrix[resIndex];
	varOrder=OptionValue[VariableOrder];
	(* Here GKK matrix must be transposed for the singular syz. *)
	SingularSyzMaker[M1//Transpose,varOrder,Parameters,ScriptFile->OptionValue[ScriptFile],OutputFile->OptionValue[OutputFile],Modulus->OptionValue[Modulus],SimplificationRules->OptionValue[SimplificationRules],degBound->OptionValue[degBound]];
	SingularCommand=SingularDirectory<>" "<>OptionValue[ScriptFile];
	timer=AbsoluteTime[];
	Run[SingularCommand];
	Print["Singular running time ... ",AbsoluteTime[]-timer];
	vlist=Join[ExternalMomenta,LoopMomenta];
	
	vectors=SyzygyRead[Dimensions[M1][[2]],OutputFile->OptionValue[OutputFile]];
	vAnsatzList=Table[Sum[a[i,j] vlist[[j]],{j,1,L+n-1}],{i,1,L}];
	GKKvariables=Join[Flatten[Table[a[i,j],{i,1,L},{j,1,L+n-1}]],b/@resIndex];

	result=Table[(vAnsatzList/.Table[GKKvariables[[j]]->vectors[[i,j]],{j,1,Length[GKKvariables]}]).(d/@LoopMomenta),{i,1,Length[vectors]}];
	
	Return[result];
];


(* The input can be a scalar function in x_ij variables or sp[v1,v2] variables *)
ScalarDiff[expr1_,momentum_]:=Module[{expr,derivative},
	expr=expr1/.Scalar2sp;
	If[!MemberQ[Join[LoopMomenta,ExternalMomenta],momentum],Return[0]];
	derivative=D[expr,momentum];
	derivative=derivative/.{\!\(\*SuperscriptBox[\(sp\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[x_,y_]:>v[x],\!\(\*SuperscriptBox[\(sp\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[x_,y_]:>v[y]};
	Return[derivative];

];


vectorProduct[v1_,v2_]:=Coefficient[v1/.v[x_]:>x,Join[ExternalMomenta,LoopMomenta]].BaikovMatrix.Coefficient[v2/.v[x_]:>x,Join[ExternalMomenta,LoopMomenta]];


Vector2IBP[GKKvector_,OptionsPattern[]]:=Module[{expr,derivative,result=0,dlist,Allvectors,GKKvectorList,i,j,Int,dint,coef},
	dlist=d/@LoopMomenta;
	Allvectors=Join[ExternalMomenta,LoopMomenta];
	GKKvectorList=Coefficient[GKKvector,dlist];
	
	(* int derivatives *)
	For[i=1,i<=Length[dlist],i++,
			dint=Sum[-m[j]*ScalarDiff[PropagatorScalar[[j]]/z[j],LoopMomenta[[i]]],{j,1,Length[Propagators]}];
			result+=vectorProduct[GKKvectorList[[i]],dint];
	];
	
	(* coefficient derivatives *)
	For[i=1,i<=Length[dlist],i++,
			For[j=1,j<=Length[Allvectors],j++,
					coef=Coefficient[GKKvectorList[[i]],Allvectors[[j]]];
					result+=vectorProduct[ScalarDiff[coef,LoopMomenta[[i]]],Allvectors[[j]]];
			];
	];
	(* vector derivatives *)
	For[i=1,i<=Length[dlist],i++,
			
					result+=Coefficient[GKKvectorList[[i]],LoopMomenta[[i]]]*d;
			
	];
	result=result/.sp2Scalar/.BaikovRep;
	(* Print[result]; *)
	shift=(Times@@var)^100;   (* To make the result as a polynomial in Baikov variables *)
	ref=m[#]+100&/@Range[Length[PropagatorScalar]];
	
	result=Std[result*shift//Together,ref];
	Return[result];
];


(* ::Section:: *)
(*IBP sector Tools*)


Sector[int_]:=Table[If[int[[j]]>0,1,0],{j,1,Length[int]}]
SectorHeight[int_]:=Count[int/.G->List,u_/;u>0];

SectorIndex[int_]:=Table[If[int[[j]]>0,j,Nothing],{j,1,Length[int]}] (* Azurite form *)



ISPDegree[int_]:=-Total[Select[int/.G->List,#<0&]];
PropagatorDegree[int_]:=Sum[If[int[[j]]>1,int[[j]]-1,0],{j,1,Length[int]}]; 

(* IntegralAbsDegree[int_]:=Abs/@((int/.G->List)-Sector[int]); *)
ISPPower[int_]:=Table[If[int[[j]]<0,int[[j]],0],{j,1,Length[int]}] 

IntegralAbsDegree[int_]:=PropagatorDegree[int]+ISPDegree[int];

IntegralOrdering[int_]:=Join[{SectorHeight[int],Sector[int],PropagatorDegree[int]+ISPDegree[int],PropagatorDegree[int],ISPPower[int]}]  (* KEY FUNCTION *)


IntegralList[IBP_]:=SortBy[Select[Variables[IBP],Head[#]==G&],IntegralOrdering]//Reverse;

LeadingIntegral[IBP_]:=Block[{list},
	list=IntegralList[IBP];
	If[list!={},Return[list[[1]]],Return[{}]];
];



IBPSectorHeight[IBP_]:=Block[{LT},LT=LeadingIntegral[IBP]; If[LT==={},Return[-1],Return[SectorHeight[Int]]];];
IBPWeight[IBP_]:=Max[Total[IntegralAbsDegree[#]]&/@IntegralList[IBP]];

(* IBPISPDegree[f_]:=Max[ISPDegree/@Variables[f]]; *)







IntegerPartition[n_,len_]:=Module[{cc,clist,conditions},
	clist=Table[cc[i],{i,1,len}];
	conditions=Table[cc[i]>=0,{i,1,len}];
	
	AppendTo[conditions,Sum[cc[i],{i,1,len}]<=n];
	ss=Solve[conditions,clist,Integers];
	Return[clist/.ss];
];
positionArrange[positions_,values_,len_]:=SparseArray[MapThread[#1->#2&,{positions,values}],len]//Normal;


IntegralRealization[FundamentalIBP_,degree_]:=FundamentalIBP/.Table[m[i]->degree[[i]],{i,1,SDim}];


SectorSeeding[FundamentalIBPList_,sector_,r_,s_]:=Module[{dshifts,denshifts,numshifts,secheight,secindex,seeds,IBPs},
		secheight=SectorHeight[sector];
		secindex=SectorIndex[sector];
		
		denshifts=positionArrange[secindex,#,SDim]&/@IntegerPartition[r,secheight];
		numshifts=-positionArrange[Complement[Range[SDim],secindex],#,SDim]&/@IntegerPartition[s,SDim-secheight];
		
		
		
		seeds=Flatten[Table[sector+denshifts[[i]]+numshifts[[j]],{i,1,Length[denshifts]},{j,1,Length[numshifts]}],1];
		IBPs=Flatten[Table[IntegralRealization[FundamentalIBPList[[i]],seeds[[j]]],{i,1,Length[FundamentalIBPList]},{j,1,Length[seeds]}]];
	
		Print["sector:",sector,", denominator increase bound ",r,", numerator increase bound ",s,":   ",Length[IBPs]," IBPs generated..."];
			Return[IBPs];
	];


pivots[matrix_]:=Module[{ARLonglist},
	ARLonglist=GatherBy[matrix//ArrayRules,#[[1,1]]&];
	Return[#[[1,1,2]]&/@(ARLonglist[[;;-2]])];
];


Options[IndepedentIBP]:={Modulus->42013,SortFunction->ByteCount,SectorIndependence->Null};
IndepedentIBP[IBPs1_,Numerics_,OptionsPattern[]]:=Module[{IBPs,ttt,Integrals,nM,RM,RIBP,i,additionalIntegrals,reducedIntegrals,index,nMRREF},
	ttt=AbsoluteTime[];
	IBPs=SortBy[IBPs1,OptionValue[SortFunction]];
	Integrals=IntegralList[IBPs];
	If[ListQ[OptionValue[SectorIndependence]],Integrals=Select[Integrals,Sector[#]==OptionValue[SectorIndependence]&]];
	
	nM=CoefficientArrays[IBPs/.Numerics/.d->1/137,Integrals][[2]];
	nMRREF=RowReduce[Transpose[nM],Modulus->OptionValue[Modulus]];
	index=pivots[nMRREF];
	IBPs=IBPs[[index]];
	Integrals=IntegralList[IBPs];
	If[ListQ[OptionValue[SectorIndependence]],
					Integrals=Select[Integrals,Sector[#]==OptionValue[SectorIndependence]&];
					Print[Length[index]," independent IBPs, ",Length[Integrals]," integrals on this sector"];
						,
						
					
					Print[Length[index]," independent IBPs, ",Length[Integrals]," integrals"];
					];

	
	
	Return[IBPs];
	

]


Options[SectorStatus]:={Modulus->42013,Gap->10};
SectorStatus[sector_,IBPs_,Numerics_,OptionsPattern[]]:=Module[{ttt,Integrals,nM,RM,RIBP,i,additionalIntegrals,reducedIntegrals,index,nMRREF,irreducibleIndex,MIindex={},MIList={},reducedIndex={},position},
	ttt=AbsoluteTime[];

	
	Integrals=Select[IntegralList[IBPs],Sector[#]==sector&];  (* Drop the tails  *)
	
	nM=CoefficientArrays[IBPs/.Numerics/.d->1/137,Integrals][[2]];
	nMRREF=RowReduce[nM,Modulus->OptionValue[Modulus]];
	index=pivots[nMRREF];
	
	irreducibleIndex=Complement[Range[Dimensions[nM][[2]]],index];
	
	If[irreducibleIndex=={}||Dimensions[nM][[2]]-irreducibleIndex[[-1]]>OptionValue[Gap],Print["No master integral exists in the sector ", sector]; Return[{}]];
	
	
	AppendTo[MIindex,irreducibleIndex[[-1]]];
	For[i=Length[irreducibleIndex]-1,i>=1,i--,
		If[irreducibleIndex[[i+1]]-irreducibleIndex[[i]]>OptionValue[Gap],Break[]];
		AppendTo[MIindex,irreducibleIndex[[i]]];
	];
	MIList=Integrals[[MIindex]]//IntegralList;
	
	For[i=1,i<=Length[nM],i++,
		position=Complement[#[[1,1]]&/@ArrayRules[nMRREF[[i]]],Join[MIindex,{Blank[]}]];
		
		If[Length[position]==1,AppendTo[reducedIndex,position[[1]]]];
	];
	Global`SectorReducedIntegrals=Join[Integrals[[reducedIndex]],MIList];
	Print[MIList//Length," master integral(s) in the sector ", sector,": ",MIList];
	Print["Reduced integrals are temporarily stored in 'SectorReducedIntegrals'"];
	
	
	
]


==> demo/finite_generator_demo.wl <==
(* ::Package:: *)

TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
Get["ModuleIntersection.wl"]


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 

Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> y};
Prepare[]


(* ::InheritFromParent:: *)
(**)


Std[f_,ref_]:=Total[(G@@(ref-#1[[1]]) #1[[2]]&)/@CoefficientRules[f,var,DegreeReverseLexicographic]]


pseudoISPs={k1 k2, k1 k3, k2 k3};
ExtPropagators=Join[Propagators,pseudoISPs]
kdeg={1,1,1,1,1,1,2,2,2,2,2,2,2,2,2};
pseudoISPz=pseudoISPs/.ScalarVarRep/.BaikovRep//Factor


propkdeg[1]=Exponent[#,k1]&/@Propagators;
propkdeg[2]=Exponent[#,k2]&/@Propagators;
propkdeg[3]=Exponent[#,k3]&/@Propagators;
Extpropkdeg[1]=Exponent[#,k1]&/@ExtPropagators
Extpropkdeg[2]=Exponent[#,k2]&/@ExtPropagators
Extpropkdeg[3]=Exponent[#,k3]&/@ExtPropagators

Extpropkdeg[4]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k2->13k})
Extpropkdeg[5]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k3->13k})
Extpropkdeg[6]=Exponent[#,k]&/@(ExtPropagators/.{k2->k,k3->13k})







IntegrateScaling[int_]:=12-(List@@int).{1,1,1,1,1,1,2,2,2,2,2,2};
Integratekdeg[int_]:=4-{(List@@int).propkdeg[1],(List@@int).propkdeg[2],(List@@int).propkdeg[3]};
IntegralCheck[int_]:={int,IntegrateScaling[int],Integratekdeg[int]}
LinearPropIndex={1,2,3,4,5,6};
SquarePropIndex={7,8,9,10,11,12};
pseudoISPsIndex={13,14,15};


Options[FiniteIntegrals]:={OutputMode->"g"}
FiniteIntegrals[sector_,maxdot_,OptionsPattern[]]:=Module[{sectorIndex,LPropIndex,SqPropIndex,ISPAzuriteIndex,ISPIndex,conditions,alist,sol
,gInts},
	alist=a/@Range[12+3];
	sectorIndex=Position[sector,1]//Flatten;
	LPropIndex=Intersection[sectorIndex,LinearPropIndex];
	SqPropIndex=Intersection[sectorIndex,SquarePropIndex];
	
	ISPIndex=Join[Position[sector,0]//Flatten,pseudoISPsIndex];
	
	
	(* Sign for propagator/ISP indices *)
	
	conditions=#<=0&/@(a/@ISPIndex);
	conditions=Join[conditions,#>0&/@(a/@LPropIndex)];
	conditions=Join[conditions,#==1&/@(a/@SqPropIndex)];
	
	(* maxdot *)
	AppendTo[conditions,Total[a/@LPropIndex]<=Length[LPropIndex]+maxdot];
	(* Scaling *)
	AppendTo[conditions,kdeg.alist==12];
	
	(* UV *)
	
	conditions=Join[conditions,Table[Extpropkdeg[i].alist>4,{i,1,3}]];  (* 1 loop UV *)
	
	conditions=Join[conditions,Table[Extpropkdeg[i].alist>8,{i,4,6}]];  (* 2 loop UV *)
	
	If[OptionValue[OutputMode]=="Condition",Return[conditions]];
	
	sol=Solve[conditions,alist,Integers];
	If[sol=={},Return[{}]];
	gInts=(g@@alist)/.sol;
	Return[gInts];
	(* If[OptionValue[OutputMode]\[Equal]"g",Return[gInts]]; *)
];
g2G:=g[x__]:>Std[Times@@(pseudoISPz^-List[x][[13;;]]),List[x][[1;;12]]]


(* Family c, all unique sectors *)


uniqueSectors=Get["uniqueSectors_c.txt"]/.js[HQET,x__]:>{x};


FiniteIntsRank3=Flatten[FiniteIntegrals[#,3]&/@uniqueSectors]/.g2G;


(* Export["/home/zhang/Data/HQET/fire/additional_target.txt",FiniteIntsRank3//Variables//InputForm//ToString];
Export["/home/zhang/Data/HQET/finite_ints/testg0203.txt",FiniteIntsRank3//InputForm//ToString]; *)


AbsoluteTiming[
	FiniteIntsMdot5g=Flatten[FiniteIntegrals[#,5]&/@uniqueSectors];
	FiniteIntsMdot5=FiniteIntsMdot5g/.g2G;
;]


Export["/home/zhang/Data/HQET/finite_ints/FiniteInts_Mdot5.txt",FiniteIntsMdot5//InputForm//ToString];
Export["/home/zhang/Data/HQET/finite_ints/FiniteInts_Mdot5g.txt",FiniteIntsMdot5g//InputForm//ToString];


==> demo/finite_sort_demo.wl <==
(* ::Package:: *)

(* SpaSMExchangePath = StringJoin[$HomeDirectory, "/exchange"]
SpaSMPath = StringJoin[$HomeDirectory, "/packages/spasm/bench"]
Import[$HomeDirectory<>"/packages/linear_algebra_tools/Eculidean_lift.wl"]
Import[$HomeDirectory<>"/packages/linear_algebra_tools/FF_linear_algebra.wl"]; *)

TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
Get["ModuleIntersection.wl"]
LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
(* Propagators = {(-2 k1 v1+delta), k1^2,k2^2,(-2 k2 v2+delta), (k1 - k2)^2, (k1-k2) v2,(k2-k1) v1}; *)
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> y};
Prepare[]


primeList=Table[Prime[i],{i,3021,3030}]
 


FiniteIntsMdot5g=Get["FiniteInts_Mdot5g.txt"];
FiniteIntsMdot5=Get["FiniteInts_Mdot5.txt"];





zeroSectors=Get["zeroSectors_c.txt"]/.js[HQET,x__]:>{x};
nlist=Table[ToExpression["n"<>ToString[j]],{j,1,12}];
SectorPattern[sector_]:=G@@Table[If[sector[[i]]==1,PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],Positive],PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],NonPositive]],{i,1,Length[sector]}];
zeroSectorCondition=Dispatch[(SectorPattern[#]:>0)&/@zeroSectors];
MapRules=Dispatch[Get["/home/zhang/Data/HQET/family_c/MapRules_c.txt"]/.j[HQET,x__]:>G[x]];
Gcombine={G[x__]G[y__]:>G@@({x}+{y}),G[x__]^(n_?Positive):>G@@(n {x})};
nice[x_]:=x/.zeroSectorCondition/.MapRules//.Gcombine;


FiniteIntsCoupled=MapThread[{#1,#2}&,{FiniteIntsMdot5g,FiniteIntsMdot5//nice}];


RelatedInts=SortBy[#[[2]]&/@FiniteIntsCoupled//Variables,IntegralOrdering]//Reverse;


(* ::Section:: *)
(*Remove obviously dependent integrals*)


FiniteIntsCoupled1=SortBy[FiniteIntsCoupled,Length[Variables[#[[2]]]]&];   (* Choose integrals with fewer Gs *)
(* This ordering is very important *)
testM1=CoefficientArrays[#[[2]]&/@FiniteIntsCoupled1,RelatedInts][[2]]//Transpose;


AbsoluteTiming[testM1red=SpaSMRREF[testM1,42013,"feb",Reduction->True];]
testM1red//Dimensions


FiniteIntsCoupled2=SortBy[FiniteIntsCoupled1[[pivots[testM1red]]],IntegralOrdering[LeadingIntegral[#[[2]]]]&]//Reverse;  (* Sort by the leading integrals *)
(* Complement[RelatedInts,#[[2]]&/@FiniteIntsCoupled2//Variables] *)


FiniteRepM=CoefficientArrays[#[[2]]&/@FiniteIntsCoupled2,RelatedInts][[2]];
FiniteRepM//Dimensions
FiniteRepTM=FiniteRepM//Transpose;
FiniteRepTMext=Join[FiniteRepM,IdentityMatrix[Dimensions[FiniteRepM][[2]]]//SparseArray]//Transpose;



Print[AbsoluteTiming[ReducedMatrix=FFRREF[M,primeList,Nkernel->20];]];


FiniteRepRREF[[All,1;;6969]]-SparseArray[IdentityMatrix[6969]]


AbsoluteTiming[FiniteRepTMextRREF=FFRREF[FiniteRepTMext,primeList,Nkernel->10];]
MatrixL=FiniteRepTMextRREF[[All,6969+1;;]];
AbsoluteTiming[FiniteRepRREF=FFRREF[FiniteRepM,primeList,Nkernel->10];]
AbsoluteTiming[MatrixU=FiniteRepRREF//FindNullSpace//Transpose;]


test=G[1, 1, \[Minus]1, 0, 2, 1, 1, 1, 0, 1, 0, 1] \[Minus] G[1, 1, \[Minus]1, 0, 2, 1, 1, 1, 1, 1, 0, 0]//nice;

SubsetQ[RelatedInts,test//Variables]
testv=Coefficient[test,RelatedInts]//SparseArray;
MatrixU.testv
MatrixL.testv//ArrayRules


(* Export["MatrixU.mx",MatrixU];
Export["MatrixU.mx",MatrixU] *)


==> demo/graded_vector_demo.wl <==
(* ::Package:: *)

(* This is the demo Mathematica script for generating graded vectors which satisfies the syzygy condition *)


TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular"





SetDirectory[NotebookDirectory[]]


Get["ModuleIntersection.wl"]


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> s/2};
Prepare[]





vecCounting[vec_,var_]:=Exponent[#,var]&/@(MonomialList[(vec//Expand)]/.sp[x_,y_]:>x y/.d[x_]:>1/x);
formalVector=xxx *Total[TensorProduct[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]//Flatten]
vec2list[vec_]:=#[[2]]&/@CoefficientRules[vec+formalVector,Join[d/@LoopMomenta,ExternalMomenta,LoopMomenta]]/.xxx->0;
(* MonomialList[Total[%],Join[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]] *)


(* ::Section:: *)
(*Diff *)


vecdx=(c[1]v1+c[2] v2)/.{c[1]->(1+x^2)/((-1+x) x (1+x)),c[2]->-(2/((-1+x) (1+x)))}; 
integrand=Product[PropagatorScalar[[j]]^-m[j],{j,1,12}];
(vectorProduct[ScalarDiff[integrand,v1],vecdx]/integrand/.Scalar2sp//Simplify)/.sp2Scalar/.BaikovRep//Factor;
dinvx=Std[% z[1]z[2]*z[3],{m[1]+1,m[2]+1,m[3]+1,m[4],m[5],m[6],m[7],m[8],m[9],m[10],m[11],m[12]}]//Factor//CollectG;


dinvx/.m[i_]:>ToExpression["a"<>ToString[i]];


Dx=G[a1_,a2_,a3_,a4_,a5_,a6_,a7_,a8_,a9_,a10_,a11_,a12_]:>((-a1-a2-a3-a1 x^2-a2 x^2-a3 x^2) G[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a3 G[a1,a2,1+a3,a4,a5,-1+a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a3 delta-2 a3 delta x+a3 delta x^2) G[a1,a2,1+a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a2 G[a1,1+a2,a3,a4,-1+a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a2 delta-2 a2 delta x+a2 delta x^2) G[a1,1+a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a1 G[1+a1,a2,a3,-1+a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a1 delta-2 a1 delta x+a1 delta x^2) G[1+a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x));


(* ::Section:: *)
(*Integral Scaling/UV*)


propkdeg[1]=Exponent[#,k1]&/@Propagators
propkdeg[2]=Exponent[#,k2]&/@Propagators
propkdeg[3]=Exponent[#,k3]&/@Propagators


(* Expand[Propagators]/.delta\[Rule]0/.{k1\[Rule]t k1,k2\[Rule]t k2,k3\[Rule]t k3}//Factor *)
IntegrateScaling[int_]:=12-(List@@int).{1,1,1,1,1,1,2,2,2,2,2,2};
Integratekdeg[int_]:=4-{(List@@int).propkdeg[1],(List@@int).propkdeg[2],(List@@int).propkdeg[3]};


(* ::Section:: *)
(*My trial*)


ScalarVardeg1={1,1,0,0,0,0,2,1,1,0,0,0};
ScalarVardeg2={0,0,1,1,0,0,0,1,0,2,1,0};
ScalarVardeg3={0,0,0,0,1,1,0,0,1,0,1,2};
VecList=Join[ExternalMomenta,LoopMomenta]


diffTable=TensorProduct[{d[k1],d[k2],d[k3]},VecList];
diffdeg1=Map[Exponent[#,k1]&,diffTable/.d[x_]:>1/x,{2}]
diffdeg2=Map[Exponent[#,k2]&,diffTable/.d[x_]:>1/x,{2}]
diffdeg3=Map[Exponent[#,k3]&,diffTable/.d[x_]:>1/x,{2}]
diffTable//MatrixForm


alist=a/@Range[Length[ScalarVar]];
standardMonomial=Product[ScalarVar[[i]]^alist[[i]],{i,1,Length[alist]}];
conditions[m_,n_,k_]:=Join[{alist.ScalarVardeg1==m,alist.ScalarVardeg2==n,alist.ScalarVardeg3==k},Table[a[i]>=0,{i,1,Length[alist]}]]
polynomialAnsatz[label1_,label2_,m_,n_,k_]:=Block[{ss},
		ss=Solve[conditions[m,n,k],alist,Integers];
		Sum[c[label1,label2,i]standardMonomial/.ss[[i]],{i,1,ss//Length}]
	];





vectorAnsatz[m_,n_,k_]:=Module[{degTable1,degTable2,degTable3,i,j,matrix=Table[0,{i,1,L},{j,1,Length[VecList]}]},
		degTable1=m-diffdeg1;
		degTable2=n-diffdeg2;
		degTable3=k-diffdeg3;
		
		For[i=1,i<=L,i++,
			For[j=1,j<=Length[VecList],j++,
				matrix[[i,j]]=polynomialAnsatz[i,j,degTable1[[i,j]],degTable2[[i,j]],degTable3[[i,j]]];
		
			];
		
		];
		Return[{d[k1],d[k2],d[k3]}.matrix.VecList/.Scalar2sp];
];


ScalarDiffdotVector[f_,longVec_]:=Module[{vec,result=0,i},
	For[i=1,i<=Length[LoopMomenta],i++,
		
		result+=vectorProduct[ScalarDiff[f,LoopMomenta[[i]]],Coefficient[longVec,d[LoopMomenta[[i]] ] ]];
		];
	Return[result/.Scalar2sp];
]
(* Edited until here *)

SyzygyGenerator[Longvec_,indices_]:=Module[{i,EquationList={},index,clist,Mtest,ss,result={}},
	clist=Select[Variables[Longvec],Head[#]==c&];
	For[i=1,i<=Length[indices],i++,
		index=indices[[i]];
		
		EquationList=Join[EquationList,#[[2]]&/@CoefficientRules[ScalarDiffdotVector[PropagatorScalar[[index]],Longvec]/.sp2Scalar/.BaikovRep/.z[index]->0,var]];
	];
	(* clist=Complement[Variables[EquationList],Parameters]; *)
	Global`EqnSample=EquationList;
	
	Mtest=CoefficientArrays[EquationList,clist][[2]];
	ss=NullSpace[Mtest];   (* slow *)
	If[ss=={},Return[{}]];
	
	For[i=1,i<=Length[ss],i++,
	
		AppendTo[result,Longvec/.MapThread[#1->#2&,{clist,ss[[i]]}]];		
	];
	Return[result//Expand];
];

vectorHomogenousDegree[longVec_]:=Flatten[Union/@(vecCounting[longVec,#]&/@LoopMomenta)];

(*
vectorCoefficients[longVec_,FormalVec_]:=Solve[(#[[2]]&/@CoefficientRules[FormalVec-longVec,Join[d/@LoopMomenta,VecList,ScalarVar/.Scalar2sp]])\[Equal]0,Select[Variables[FormalVec],Head[#]\[Equal]c&]][[1]];
*)


VectorTrim[vecList1_,lowervecList_]:=Module[{vecList,targetdegs,initialdegs,shiftdegs,seeds,ComplementVecs={},formalVar,ExistentIndices,refVec,trivialization,M1,M2,M,r1,r2,rowIndices,indepInices},
		If[vecList=={},Return[{}]];
		vecList=SortBy[vecList1,ByteCount];
		targetdegs=vectorHomogenousDegree[vecList[[1]]];
		For[i=1,i<=Length[lowervecList],i++,
			initialdegs=vectorHomogenousDegree[lowervecList[[i]]];
			shiftdegs=targetdegs-initialdegs;
			If[!And@@(#>=0&/@shiftdegs),Return[-1]];
			seeds=MonomialList[polynomialAnsatz[-1,-1,shiftdegs[[1]],shiftdegs[[2]],shiftdegs[[3]]]/.c[-1,-1,__]:>1]/.Scalar2sp;
			
			ComplementVecs=Join[ComplementVecs,lowervecList[[i]]*#&/@seeds];
		];
		
		formalVar=Join[d/@LoopMomenta,VecList,ScalarVar/.Scalar2sp];
		
		trivialization=#->1&/@formalVar;
		ExistentIndices=Union[#[[1]]&/@Flatten[CoefficientRules[#,formalVar]&/@Join[vecList,ComplementVecs]] ];
		refVec=FromCoefficientRules[#->xxx&/@ExistentIndices,formalVar];
		
		M1=(MonomialList[#+refVec,formalVar,DegreeReverseLexicographic]/.xxx->0/.trivialization)&/@vecList;
		M2=(MonomialList[#+refVec,formalVar,DegreeReverseLexicographic]/.xxx->0/.trivialization)&/@ComplementVecs;
		M=Join[M2,M1];
		r2=MatrixRank[M2];
		
		rowIndices=pivots[RowReduce[M//Transpose,Modulus->42013]];
		indepInices=(Select[rowIndices,#>Length[M2]&])-Length[M2];
	
		Print[r2," vectors to be removed ... ", Length[indepInices], " vectors kept"];
		Return[vecList[[indepInices]]];
];






(* vecCounting[#,k1]&/@vecset000 *)


VectorGenerator[sectorIndex_]:=Module[{vecset000,vecset001,vecset001T,vecset100,vecset100T,vecset010,vecset010T,vecset110,vecset110T,vecset101,vecset101T,vecset011,
vecset011T,vecset111,vecset111T,result,timer=AbsoluteTime[]},
	vecset000=SyzygyGenerator[vectorAnsatz[0,0,0],sectorIndex];
	
	vecset001=SyzygyGenerator[vectorAnsatz[0,0,1],sectorIndex];
	vecset001T=VectorTrim[vecset001,vecset000];
	vecset100=SyzygyGenerator[vectorAnsatz[1,0,0],sectorIndex];
	vecset100T=VectorTrim[vecset100,vecset000];
	vecset010=SyzygyGenerator[vectorAnsatz[0,1,0],sectorIndex];
	vecset010T=VectorTrim[vecset010,vecset000];
	
	vecset110=SyzygyGenerator[vectorAnsatz[1,1,0],sectorIndex];
	vecset110T=VectorTrim[vecset110,Join[vecset000,vecset100,vecset010]];
	vecset101=SyzygyGenerator[vectorAnsatz[1,0,1],sectorIndex];
	vecset101T=VectorTrim[vecset101,Join[vecset000,vecset100,vecset001]];
	vecset011=SyzygyGenerator[vectorAnsatz[0,1,1],sectorIndex];
	vecset011T=VectorTrim[vecset011,Join[vecset000,vecset001,vecset010]];

	vecset111=SyzygyGenerator[vectorAnsatz[1,1,1],sectorIndex];
	vecset111T=VectorTrim[vecset111,Join[vecset000,vecset001T,vecset010T,vecset100T,vecset110T,vecset011T,vecset101T]];
	
	result=Join[vecset000,vecset001T,vecset010T,vecset100T,vecset110T,vecset011T,vecset101T,vecset111T];
	
	Print[sectorIndex,"   ",AbsoluteTime[]-timer,"    ",Length[result]," vectors"];
	
	Return[result];
];


GradedVectorGenerator[sectorIndex_,totaldeg_]:=Module[{targets,id,degs,results,newVectors,j,existingVectors,output,timer=AbsoluteTime[]},
	targets=SortBy[IntegerPartition[totaldeg,3],Total];
	results=Table[{},{i,1,Length[targets]}];
	For[id=1,id<=Length[targets],id++,
		degs=targets[[id]];
		Print[sectorIndex,": ",degs];
		newVectors=SyzygyGenerator[vectorAnsatz@@degs,sectorIndex];
		
		existingVectors={};
		For[j=1,j<id,j++,
			If[Sort[degs-targets[[j]]][[1]]>=0,
				existingVectors=Join[existingVectors,results[[j]]];		
			];
		];
		If[Length[existingVectors]>0,
			results[[id]]=VectorTrim[newVectors,existingVectors],
			results[[id]]=newVectors
		];
		
	];
	output=results//Flatten;
	Print[sectorIndex,"   ",AbsoluteTime[]-timer,"    ",Length[output]," vectors"];
	Return[output];
];


targets=Complement[Subsets[{7,8,9,10,11,12}],{{}}] (* Gluon propagators *)


LaunchKernels[30]
AbsoluteTiming[AllVectors=ParallelTable[targets[[i]]->(GradedVectorGenerator[targets[[i]],3]),{i,1,Length[targets]},Method->"FinestGrained"];]
CloseKernels[]
(* Export["/home/zhang/Nextcloud/HQET/action/set4/AllVectors.txt",AllVectors//InputForm//ToString] *)

(* AllVectors are the graded IBP operators which satisfy the syzygy conditions, for our problem *)




==> output/3lHQET_graded_IBP_demo.wl <==
(* ::Package:: *)

(* no needed for this version: we use linear algebra to build the homogeneous IBP vectors *)
(* TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
*)
TemporaryDirectory = "";
SingularDirectory=""


Get["~/packages/module-intersection/math/ModuleIntersection.wl"];


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
(* Propagators = {(-2 k1 v1+delta), k1^2,k2^2,(-2 k2 v2+delta), (k1 - k2)^2, (k1-k2) v2,(k2-k1) v1}; *)
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> s/2};
numericList={{x->3},{x->17}};
Prepare[]





collectG[exp_]:=Factor[Coefficient[exp,Select[Variables[exp],Head[#1]==G&]]].Select[Variables[exp],Head[#1]==G&];
collectFI[exp_]:=Factor[Coefficient[exp,Select[Variables[exp],Head[#1]==FI&]]].Select[Variables[exp],Head[#1]==FI&];


formalVector=xxx *Total[TensorProduct[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]//Flatten]
vec2list[vec_]:=#[[2]]&/@CoefficientRules[vec+formalVector,Join[d/@LoopMomenta,ExternalMomenta,LoopMomenta]]/.xxx->0;
(* MonomialList[Total[%],Join[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]] *)


(* ::Section:: *)
(*Diff *)


vecdx=(c[1]v1+c[2] v2)/.{c[1]->(1+x^2)/((-1+x) x (1+x)),c[2]->-(2/((-1+x) (1+x)))}; 
integrand=Product[PropagatorScalar[[j]]^-m[j],{j,1,12}];
(vectorProduct[ScalarDiff[integrand,v1],vecdx]/integrand/.Scalar2sp//Simplify)/.sp2Scalar/.BaikovRep//Factor;
dinvx=Std[% z[1]z[2]*z[3],{m[1]+1,m[2]+1,m[3]+1,m[4],m[5],m[6],m[7],m[8],m[9],m[10],m[11],m[12]}]//Factor//CollectG;


Dx=G[a1_,a2_,a3_,a4_,a5_,a6_,a7_,a8_,a9_,a10_,a11_,a12_]:>((-a1-a2-a3-a1 x^2-a2 x^2-a3 x^2) G[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a3 G[a1,a2,1+a3,a4,a5,-1+a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a3 delta-2 a3 delta x+a3 delta x^2) G[a1,a2,1+a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a2 G[a1,1+a2,a3,a4,-1+a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a2 delta-2 a2 delta x+a2 delta x^2) G[a1,1+a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a1 G[1+a1,a2,a3,-1+a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a1 delta-2 a1 delta x+a1 delta x^2) G[1+a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x));


Dinv[exp_,x]:=D[exp,x]+(exp/.Dx/.delta->0);


(* ::Section:: *)
(*Finite Conditions*)


uniqueSectors=Get["/home/zhang/Data/HQET/family_c/uniqueSectors_c.txt"]/.js[HQET,x__]:>{x};


pseudoISPs={k1 k2, k1 k3, k2 k3};
ExtPropagators=Join[Propagators,pseudoISPs];
kdeg={1,1,1,1,1,1,2,2,2,2,2,2,2,2,2};
pseudoISPz=pseudoISPs/.ScalarVarRep/.BaikovRep//Factor
g2G:=g[x__]:>Std[Times@@(pseudoISPz^-List[x][[13;;]]),List[x][[1;;12]]]


propkdeg[1]=Exponent[#,k1]&/@Propagators;
propkdeg[2]=Exponent[#,k2]&/@Propagators;
propkdeg[3]=Exponent[#,k3]&/@Propagators;
Extpropkdeg[1]=Exponent[#,k1]&/@ExtPropagators;
Extpropkdeg[2]=Exponent[#,k2]&/@ExtPropagators;
Extpropkdeg[3]=Exponent[#,k3]&/@ExtPropagators;

Extpropkdeg[4]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k2->13k});
Extpropkdeg[5]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k3->13k});
Extpropkdeg[6]=Exponent[#,k]&/@(ExtPropagators/.{k2->k,k3->13k});

gAnalysis[gInt_]:=Module[{index=List@@gInt},
	Return[{index.Extpropkdeg[1]-4,index.Extpropkdeg[2]-4,index.Extpropkdeg[3]-4,index.Extpropkdeg[4]-8,index.Extpropkdeg[5]-8,index.Extpropkdeg[6]-8}];

];


(* ::Section:: *)
(*Read the vector list and finite ints*)


AllVectors=Get["AllVectors.txt"];
vecAnalysis[vec_]:=Module[{sample,result},
	sample=vec[[1]]/.sp[a_,b_]:>a b/.d[x_]:>1/x//Factor;
	result=Join[{Exponent[sample/.{k1->k,k2->7k,k3->19k},k]},Exponent[sample,#]&/@{k1,k2,k3}];
	result=Join[result,{Exponent[sample/.{k1->k,k2->13k},k],Exponent[sample/.{k1->k,k3->13k},k],Exponent[sample/.{k2->k,k3->13k},k]}];
	Return[result];
];


ParticularVector=MonomialList[AllVectors[[-1]][[2,5]],{d[k1],d[k2],d[k3]}];


Get["MatrixU.mx"];
Get["MatrixL.mx"];


Clear[FiniteIntsID]


RelatedInts=Get["RelatedInts.txt"];
RItriv=Dispatch[#->0&/@RelatedInts];
FiniteCoupledInts=Get["FiniteIntsCoupled.txt"];
FiniteIntsID2[expr1_]:=Module[{expr,testv,flag1,AR,result},
	expr=expr1/.delta->0//nice;
	If[Complement[Select[expr//Variables,Head[#]==G&],RelatedInts]!={},Return[unid[0]]];
	testv=Coefficient[expr,RelatedInts]//SparseArray;
	flag1=#[[2]]&/@ArrayRules[MatrixU.testv]//Factor;
	If[Union[flag1]!={0},Return[unid[1]]];
	AR=MatrixL.testv//ArrayRules//Factor;
	result=Total[FI[#[[1,1]]]*#[[2]]&/@AR];
	Return[result]; 
]; 
FiniteIntsID[expr1_]:=Module[{expr,testv,flag1,AR,result},
	
	expr=expr1/.delta->0//nice;
	(* If[Complement[Select[expr//Variables,Head[#]==G&],RelatedInts]!={},Return[unid[0]]]; *)
	
	If[Select[Variables[expr/.RItriv],Head[#]==G&]!={},Return[unid[0]];];
	If[expr===0,Return[0]];
	testv=CoefficientArrays[expr,RelatedInts][[2]];
	flag1=#[[2]]&/@ArrayRules[MatrixU.testv]//Together;
	If[Union[flag1]!={0},Return[unid[1]]];
	AR=MatrixL.testv//ArrayRules//Together;
	result=Total[FI[#[[1,1]]]*#[[2]]&/@AR];
	Return[result]; 
]; 




zeroSectors=Get["/home/zhang/Data/HQET/family_c/zeroSectors_c.txt"]/.js[HQET,x__]:>{x};
nlist=Table[ToExpression["n"<>ToString[j]],{j,1,12}];
SectorPattern[sector_]:=G@@Table[If[sector[[i]]==1,PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],Positive],PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],NonPositive]],{i,1,Length[sector]}];
zeroSectorCondition=Dispatch[(SectorPattern[#]:>0)&/@zeroSectors];
MapRules=Dispatch[Get["MapRules_c.txt"]/.j[HQET,x__]:>G[x]];
Gcombine={G[x__]G[y__]:>G@@({x}+{y}),G[x__]^(n_?Positive):>G@@(n {x})};
nice[x_]:=x/.zeroSectorCondition/.MapRules//.Gcombine;


FI2G:=FI[i_]:>FiniteCoupledInts[[i,2]]


LinearPropIndex={1,2,3,4,5,6};
SquarePropIndex={7,8,9,10,11,12};
pseudoISPsIndex={13,14,15};


IBP4g[FIBP_,gInt_]:=Module[{expr,Gs,clist,i,rep,result=0},
	expr=(g@@gInt)/.g2G;
	Gs=Select[Variables[expr],Head[#]==G&];
	clist=Coefficient[expr,Gs];
	For[i=1,i<=Length[Gs],i++,
		rep=Table[m[k]->Gs[[i,k]],{k,1,12}];
		result+=clist[[i]]*(FIBP/.rep);
	];
	Return[result];
	
	
];


Options[Vector2FiniteIBP]:={UVCondition->True};
Vector2FiniteIBP[vec_,sector_,maxdot_,OptionsPattern[]]:=Module[{alist,sectorIndex,LPropIndex,SqPropIndex,vdeg,vdeg1,vdeg2,
vdeg3,vdeg12,vdeg23,vdeg13,
ISPIndex,conditions,sol,FIBP},
	{vdeg,vdeg1,vdeg2,vdeg3,vdeg12,vdeg13,vdeg23}=vecAnalysis[vec];
	FIBP=Vector2IBP[vec]/.delta->0/.d->4; 
	
	alist=a/@Range[12+3];
	sectorIndex=Position[sector,1]//Flatten;
	LPropIndex=Intersection[sectorIndex,LinearPropIndex];
	SqPropIndex=Intersection[sectorIndex,SquarePropIndex];
	ISPIndex=Join[Position[sector,0]//Flatten,pseudoISPsIndex];
	
	conditions=#<=0&/@(a/@ISPIndex);
	conditions=Join[conditions,#>0&/@(a/@LPropIndex)];
	conditions=Join[conditions,#==1&/@(a/@SqPropIndex)];
	(* maxdovecAnalysist *)
	AppendTo[conditions,Total[a/@LPropIndex]<=Length[LPropIndex]+maxdot];
	(* Scaling *)
	
	AppendTo[conditions,-vdeg+(kdeg.alist)==12];
	
	(* UV1 *)
	
	If[OptionValue[UVCondition],conditions=Join[conditions,{-vdeg1+Extpropkdeg[1].alist>4,-vdeg2+Extpropkdeg[2].alist>4,-vdeg3+Extpropkdeg[3].alist>4}]  ];  
	(* UV2 *)
	If[OptionValue[UVCondition],conditions=Join[conditions,{-vdeg12+Extpropkdeg[4].alist>8,-vdeg13+Extpropkdeg[5].alist>8,-vdeg23+Extpropkdeg[6].alist>8}]  ];  
	
	sol=Solve[conditions,alist,Integers];
	If[sol=={},Return[{}]];
	Print[((a/@Range[15])/.sol)];
	 Return[IBP4g[FIBP,#]&/@((a/@Range[15])/.sol)]; 
];


IBP4g[Vector2IBP[ParticularVector],{1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 1,0,0,0}]/.d->4-2ep;
CollectG[%//Simplify]
FiniteIntsID2[%/.ep->0]


SectorIBPGen[sector_,maxdot_]:=Module[{vectors,IBPs},
	vectors=Intersection[Flatten[Position[sector,1]],SquarePropIndex]/.AllVectors;
	IBPs=Flatten[Vector2FiniteIBP[#,sector,maxdot]&/@vectors];
	
	IBPs=FiniteIntsID/@IBPs;
	IBPs=Complement[IBPs,{unid[0],unid[1],0}];
	Return[IBPs];
];


testIBPs=SectorIBPGen[{1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1},4];


(* ::Chapter:: *)
(*Seeding*)


maxdot=7;


uniqueSectors//Length


AbsoluteTiming[
LaunchKernels[];
	IBPBucket=ParallelTable[SectorIBPGen[uniqueSectors[[i]],maxdot],{i,1,Length[uniqueSectors]},Method->"FinestGrained"]//Flatten;
CloseKernels[];
]


(* Export["IBPBucket.txt",IBPBucket//InputForm//ToString]; *)


==> output/finite_generator_demo.wl <==
(* ::Package:: *)

TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
Get["ModuleIntersection.wl"]


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 

Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> y};
Prepare[]


(* ::InheritFromParent:: *)
(**)


Std[f_,ref_]:=Total[(G@@(ref-#1[[1]]) #1[[2]]&)/@CoefficientRules[f,var,DegreeReverseLexicographic]]


pseudoISPs={k1 k2, k1 k3, k2 k3};
ExtPropagators=Join[Propagators,pseudoISPs]
kdeg={1,1,1,1,1,1,2,2,2,2,2,2,2,2,2};
pseudoISPz=pseudoISPs/.ScalarVarRep/.BaikovRep//Factor


propkdeg[1]=Exponent[#,k1]&/@Propagators;
propkdeg[2]=Exponent[#,k2]&/@Propagators;
propkdeg[3]=Exponent[#,k3]&/@Propagators;
Extpropkdeg[1]=Exponent[#,k1]&/@ExtPropagators
Extpropkdeg[2]=Exponent[#,k2]&/@ExtPropagators
Extpropkdeg[3]=Exponent[#,k3]&/@ExtPropagators

Extpropkdeg[4]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k2->13k})
Extpropkdeg[5]=Exponent[#,k]&/@(ExtPropagators/.{k1->k,k3->13k})
Extpropkdeg[6]=Exponent[#,k]&/@(ExtPropagators/.{k2->k,k3->13k})







IntegrateScaling[int_]:=12-(List@@int).{1,1,1,1,1,1,2,2,2,2,2,2};
Integratekdeg[int_]:=4-{(List@@int).propkdeg[1],(List@@int).propkdeg[2],(List@@int).propkdeg[3]};
IntegralCheck[int_]:={int,IntegrateScaling[int],Integratekdeg[int]}
LinearPropIndex={1,2,3,4,5,6};
SquarePropIndex={7,8,9,10,11,12};
pseudoISPsIndex={13,14,15};


Options[FiniteIntegrals]:={OutputMode->"g"}
FiniteIntegrals[sector_,maxdot_,OptionsPattern[]]:=Module[{sectorIndex,LPropIndex,SqPropIndex,ISPAzuriteIndex,ISPIndex,conditions,alist,sol
,gInts},
	alist=a/@Range[12+3];
	sectorIndex=Position[sector,1]//Flatten;
	LPropIndex=Intersection[sectorIndex,LinearPropIndex];
	SqPropIndex=Intersection[sectorIndex,SquarePropIndex];
	
	ISPIndex=Join[Position[sector,0]//Flatten,pseudoISPsIndex];
	
	
	(* Sign for propagator/ISP indices *)
	
	conditions=#<=0&/@(a/@ISPIndex);
	conditions=Join[conditions,#>0&/@(a/@LPropIndex)];
	conditions=Join[conditions,#==1&/@(a/@SqPropIndex)];
	
	(* maxdot *)
	AppendTo[conditions,Total[a/@LPropIndex]<=Length[LPropIndex]+maxdot];
	(* Scaling *)
	AppendTo[conditions,kdeg.alist==12];
	
	(* UV *)
	
	conditions=Join[conditions,Table[Extpropkdeg[i].alist>4,{i,1,3}]];  (* 1 loop UV *)
	
	conditions=Join[conditions,Table[Extpropkdeg[i].alist>8,{i,4,6}]];  (* 2 loop UV *)
	
	If[OptionValue[OutputMode]=="Condition",Return[conditions]];
	
	sol=Solve[conditions,alist,Integers];
	If[sol=={},Return[{}]];
	gInts=(g@@alist)/.sol;
	Return[gInts];
	(* If[OptionValue[OutputMode]\[Equal]"g",Return[gInts]]; *)
];
g2G:=g[x__]:>Std[Times@@(pseudoISPz^-List[x][[13;;]]),List[x][[1;;12]]]


(* Family c, all unique sectors *)


uniqueSectors=Get["uniqueSectors_c.txt"]/.js[HQET,x__]:>{x};


FiniteIntsRank3=Flatten[FiniteIntegrals[#,3]&/@uniqueSectors]/.g2G;


(* Export["/home/zhang/Data/HQET/fire/additional_target.txt",FiniteIntsRank3//Variables//InputForm//ToString];
Export["/home/zhang/Data/HQET/finite_ints/testg0203.txt",FiniteIntsRank3//InputForm//ToString]; *)


AbsoluteTiming[
	FiniteIntsMdot5g=Flatten[FiniteIntegrals[#,5]&/@uniqueSectors];
	FiniteIntsMdot5=FiniteIntsMdot5g/.g2G;
;]


Export["/home/zhang/Data/HQET/finite_ints/FiniteInts_Mdot5.txt",FiniteIntsMdot5//InputForm//ToString];
Export["/home/zhang/Data/HQET/finite_ints/FiniteInts_Mdot5g.txt",FiniteIntsMdot5g//InputForm//ToString];


==> output/finite_sort_demo.wl <==
(* ::Package:: *)

(* SpaSMExchangePath = StringJoin[$HomeDirectory, "/exchange"]
SpaSMPath = StringJoin[$HomeDirectory, "/packages/spasm/bench"]
Import[$HomeDirectory<>"/packages/linear_algebra_tools/Eculidean_lift.wl"]
Import[$HomeDirectory<>"/packages/linear_algebra_tools/FF_linear_algebra.wl"]; *)

TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular" 
Get["ModuleIntersection.wl"]
LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
(* Propagators = {(-2 k1 v1+delta), k1^2,k2^2,(-2 k2 v2+delta), (k1 - k2)^2, (k1-k2) v2,(k2-k1) v1}; *)
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> y};
Prepare[]


primeList=Table[Prime[i],{i,3021,3030}]
 


FiniteIntsMdot5g=Get["FiniteInts_Mdot5g.txt"];
FiniteIntsMdot5=Get["FiniteInts_Mdot5.txt"];





zeroSectors=Get["zeroSectors_c.txt"]/.js[HQET,x__]:>{x};
nlist=Table[ToExpression["n"<>ToString[j]],{j,1,12}];
SectorPattern[sector_]:=G@@Table[If[sector[[i]]==1,PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],Positive],PatternTest[Pattern[nlist[[i]]//Evaluate,Blank[]],NonPositive]],{i,1,Length[sector]}];
zeroSectorCondition=Dispatch[(SectorPattern[#]:>0)&/@zeroSectors];
MapRules=Dispatch[Get["/home/zhang/Data/HQET/family_c/MapRules_c.txt"]/.j[HQET,x__]:>G[x]];
Gcombine={G[x__]G[y__]:>G@@({x}+{y}),G[x__]^(n_?Positive):>G@@(n {x})};
nice[x_]:=x/.zeroSectorCondition/.MapRules//.Gcombine;


FiniteIntsCoupled=MapThread[{#1,#2}&,{FiniteIntsMdot5g,FiniteIntsMdot5//nice}];


RelatedInts=SortBy[#[[2]]&/@FiniteIntsCoupled//Variables,IntegralOrdering]//Reverse;


(* ::Section:: *)
(*Remove obviously dependent integrals*)


FiniteIntsCoupled1=SortBy[FiniteIntsCoupled,Length[Variables[#[[2]]]]&];   (* Choose integrals with fewer Gs *)
(* This ordering is very important *)
testM1=CoefficientArrays[#[[2]]&/@FiniteIntsCoupled1,RelatedInts][[2]]//Transpose;


AbsoluteTiming[testM1red=SpaSMRREF[testM1,42013,"feb",Reduction->True];]
testM1red//Dimensions


FiniteIntsCoupled2=SortBy[FiniteIntsCoupled1[[pivots[testM1red]]],IntegralOrdering[LeadingIntegral[#[[2]]]]&]//Reverse;  (* Sort by the leading integrals *)
(* Complement[RelatedInts,#[[2]]&/@FiniteIntsCoupled2//Variables] *)


FiniteRepM=CoefficientArrays[#[[2]]&/@FiniteIntsCoupled2,RelatedInts][[2]];
FiniteRepM//Dimensions
FiniteRepTM=FiniteRepM//Transpose;
FiniteRepTMext=Join[FiniteRepM,IdentityMatrix[Dimensions[FiniteRepM][[2]]]//SparseArray]//Transpose;



Print[AbsoluteTiming[ReducedMatrix=FFRREF[M,primeList,Nkernel->20];]];


FiniteRepRREF[[All,1;;6969]]-SparseArray[IdentityMatrix[6969]]


AbsoluteTiming[FiniteRepTMextRREF=FFRREF[FiniteRepTMext,primeList,Nkernel->10];]
MatrixL=FiniteRepTMextRREF[[All,6969+1;;]];
AbsoluteTiming[FiniteRepRREF=FFRREF[FiniteRepM,primeList,Nkernel->10];]
AbsoluteTiming[MatrixU=FiniteRepRREF//FindNullSpace//Transpose;]


test=G[1, 1, \[Minus]1, 0, 2, 1, 1, 1, 0, 1, 0, 1] \[Minus] G[1, 1, \[Minus]1, 0, 2, 1, 1, 1, 1, 1, 0, 0]//nice;

SubsetQ[RelatedInts,test//Variables]
testv=Coefficient[test,RelatedInts]//SparseArray;
MatrixU.testv
MatrixL.testv//ArrayRules


(* Export["MatrixU.mx",MatrixU];
Export["MatrixU.mx",MatrixU] *)


==> output/graded_vector_demo.wl <==
(* ::Package:: *)

(* This is the demo Mathematica script for generating graded vectors which satisfies the syzygy condition *)


TemporaryDirectory = $HomeDirectory <> "/exchange/"
SingularDirectory = "/usr/bin/Singular"





SetDirectory[NotebookDirectory[]]


Get["ModuleIntersection.wl"]


LoopMomenta = {k1, k2, k3};
ExternalMomenta = {v1, v2};
Propagators = {-2*k1*v1+delta,-2*k2*v1+delta,-2*k3*v1+delta,-2*k1*v2+delta,-2*k2*v2+delta,-2*k3*v2+delta,-k1^2,-(k1-k2)^2,-(k2-k3)^2,-(k1-k3)^2,-k2^2,-k3^2}; 
Kinematics = {v1^2 -> 1, v2^2 -> 1, v1 v2 -> s/2};
Prepare[]





vecCounting[vec_,var_]:=Exponent[#,var]&/@(MonomialList[(vec//Expand)]/.sp[x_,y_]:>x y/.d[x_]:>1/x);
formalVector=xxx *Total[TensorProduct[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]//Flatten]
vec2list[vec_]:=#[[2]]&/@CoefficientRules[vec+formalVector,Join[d/@LoopMomenta,ExternalMomenta,LoopMomenta]]/.xxx->0;
(* MonomialList[Total[%],Join[d/@LoopMomenta,Join[ExternalMomenta,LoopMomenta]]] *)


(* ::Section:: *)
(*Diff *)


vecdx=(c[1]v1+c[2] v2)/.{c[1]->(1+x^2)/((-1+x) x (1+x)),c[2]->-(2/((-1+x) (1+x)))}; 
integrand=Product[PropagatorScalar[[j]]^-m[j],{j,1,12}];
(vectorProduct[ScalarDiff[integrand,v1],vecdx]/integrand/.Scalar2sp//Simplify)/.sp2Scalar/.BaikovRep//Factor;
dinvx=Std[% z[1]z[2]*z[3],{m[1]+1,m[2]+1,m[3]+1,m[4],m[5],m[6],m[7],m[8],m[9],m[10],m[11],m[12]}]//Factor//CollectG;


dinvx/.m[i_]:>ToExpression["a"<>ToString[i]];


Dx=G[a1_,a2_,a3_,a4_,a5_,a6_,a7_,a8_,a9_,a10_,a11_,a12_]:>((-a1-a2-a3-a1 x^2-a2 x^2-a3 x^2) G[a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a3 G[a1,a2,1+a3,a4,a5,-1+a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a3 delta-2 a3 delta x+a3 delta x^2) G[a1,a2,1+a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a2 G[a1,1+a2,a3,a4,-1+a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a2 delta-2 a2 delta x+a2 delta x^2) G[a1,1+a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x))+(2 a1 G[1+a1,a2,a3,-1+a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) (1+x))+((a1 delta-2 a1 delta x+a1 delta x^2) G[1+a1,a2,a3,a4,a5,a6,a7,a8,a9,a10,a11,a12])/((-1+x) x (1+x));


(* ::Section:: *)
(*Integral Scaling/UV*)


propkdeg[1]=Exponent[#,k1]&/@Propagators
propkdeg[2]=Exponent[#,k2]&/@Propagators
propkdeg[3]=Exponent[#,k3]&/@Propagators


(* Expand[Propagators]/.delta\[Rule]0/.{k1\[Rule]t k1,k2\[Rule]t k2,k3\[Rule]t k3}//Factor *)
IntegrateScaling[int_]:=12-(List@@int).{1,1,1,1,1,1,2,2,2,2,2,2};
Integratekdeg[int_]:=4-{(List@@int).propkdeg[1],(List@@int).propkdeg[2],(List@@int).propkdeg[3]};


(* ::Section:: *)
(*My trial*)


ScalarVardeg1={1,1,0,0,0,0,2,1,1,0,0,0};
ScalarVardeg2={0,0,1,1,0,0,0,1,0,2,1,0};
ScalarVardeg3={0,0,0,0,1,1,0,0,1,0,1,2};
VecList=Join[ExternalMomenta,LoopMomenta]


diffTable=TensorProduct[{d[k1],d[k2],d[k3]},VecList];
diffdeg1=Map[Exponent[#,k1]&,diffTable/.d[x_]:>1/x,{2}]
diffdeg2=Map[Exponent[#,k2]&,diffTable/.d[x_]:>1/x,{2}]
diffdeg3=Map[Exponent[#,k3]&,diffTable/.d[x_]:>1/x,{2}]
diffTable//MatrixForm


alist=a/@Range[Length[ScalarVar]];
standardMonomial=Product[ScalarVar[[i]]^alist[[i]],{i,1,Length[alist]}];
conditions[m_,n_,k_]:=Join[{alist.ScalarVardeg1==m,alist.ScalarVardeg2==n,alist.ScalarVardeg3==k},Table[a[i]>=0,{i,1,Length[alist]}]]
polynomialAnsatz[label1_,label2_,m_,n_,k_]:=Block[{ss},
		ss=Solve[conditions[m,n,k],alist,Integers];
		Sum[c[label1,label2,i]standardMonomial/.ss[[i]],{i,1,ss//Length}]
	];





vectorAnsatz[m_,n_,k_]:=Module[{degTable1,degTable2,degTable3,i,j,matrix=Table[0,{i,1,L},{j,1,Length[VecList]}]},
		degTable1=m-diffdeg1;
		degTable2=n-diffdeg2;
		degTable3=k-diffdeg3;
		
		For[i=1,i<=L,i++,
			For[j=1,j<=Length[VecList],j++,
				matrix[[i,j]]=polynomialAnsatz[i,j,degTable1[[i,j]],degTable2[[i,j]],degTable3[[i,j]]];
		
			];
		
		];
		Return[{d[k1],d[k2],d[k3]}.matrix.VecList/.Scalar2sp];
];


ScalarDiffdotVector[f_,longVec_]:=Module[{vec,result=0,i},
	For[i=1,i<=Length[LoopMomenta],i++,
		
		result+=vectorProduct[ScalarDiff[f,LoopMomenta[[i]]],Coefficient[longVec,d[LoopMomenta[[i]] ] ]];
		];
	Return[result/.Scalar2sp];
]
(* Edited until here *)

SyzygyGenerator[Longvec_,indices_]:=Module[{i,EquationList={},index,clist,Mtest,ss,result={}},
	clist=Select[Variables[Longvec],Head[#]==c&];
	For[i=1,i<=Length[indices],i++,
		index=indices[[i]];
		
		EquationList=Join[EquationList,#[[2]]&/@CoefficientRules[ScalarDiffdotVector[PropagatorScalar[[index]],Longvec]/.sp2Scalar/.BaikovRep/.z[index]->0,var]];
	];
	(* clist=Complement[Variables[EquationList],Parameters]; *)
	Global`EqnSample=EquationList;
	
	Mtest=CoefficientArrays[EquationList,clist][[2]];
	ss=NullSpace[Mtest];   (* slow *)
	If[ss=={},Return[{}]];
	
	For[i=1,i<=Length[ss],i++,
	
		AppendTo[result,Longvec/.MapThread[#1->#2&,{clist,ss[[i]]}]];		
	];
	Return[result//Expand];
];

vectorHomogenousDegree[longVec_]:=Flatten[Union/@(vecCounting[longVec,#]&/@LoopMomenta)];

(*
vectorCoefficients[longVec_,FormalVec_]:=Solve[(#[[2]]&/@CoefficientRules[FormalVec-longVec,Join[d/@LoopMomenta,VecList,ScalarVar/.Scalar2sp]])\[Equal]0,Select[Variables[FormalVec],Head[#]\[Equal]c&]][[1]];
*)


VectorTrim[vecList1_,lowervecList_]:=Module[{vecList,targetdegs,initialdegs,shiftdegs,seeds,ComplementVecs={},formalVar,ExistentIndices,refVec,trivialization,M1,M2,M,r1,r2,rowIndices,indepInices},
		If[vecList=={},Return[{}]];
		vecList=SortBy[vecList1,ByteCount];
		targetdegs=vectorHomogenousDegree[vecList[[1]]];
		For[i=1,i<=Length[lowervecList],i++,
			initialdegs=vectorHomogenousDegree[lowervecList[[i]]];
			shiftdegs=targetdegs-initialdegs;
			If[!And@@(#>=0&/@shiftdegs),Return[-1]];
			seeds=MonomialList[polynomialAnsatz[-1,-1,shiftdegs[[1]],shiftdegs[[2]],shiftdegs[[3]]]/.c[-1,-1,__]:>1]/.Scalar2sp;
			
			ComplementVecs=Join[ComplementVecs,lowervecList[[i]]*#&/@seeds];
		];
		
		formalVar=Join[d/@LoopMomenta,VecList,ScalarVar/.Scalar2sp];
		
		trivialization=#->1&/@formalVar;
		ExistentIndices=Union[#[[1]]&/@Flatten[CoefficientRules[#,formalVar]&/@Join[vecList,ComplementVecs]] ];
		refVec=FromCoefficientRules[#->xxx&/@ExistentIndices,formalVar];
		
		M1=(MonomialList[#+refVec,formalVar,DegreeReverseLexicographic]/.xxx->0/.trivialization)&/@vecList;
		M2=(MonomialList[#+refVec,formalVar,DegreeReverseLexicographic]/.xxx->0/.trivialization)&/@ComplementVecs;
		M=Join[M2,M1];
		r2=MatrixRank[M2];
		
		rowIndices=pivots[RowReduce[M//Transpose,Modulus->42013]];
		indepInices=(Select[rowIndices,#>Length[M2]&])-Length[M2];
	
		Print[r2," vectors to be removed ... ", Length[indepInices], " vectors kept"];
		Return[vecList[[indepInices]]];
];






(* vecCounting[#,k1]&/@vecset000 *)


VectorGenerator[sectorIndex_]:=Module[{vecset000,vecset001,vecset001T,vecset100,vecset100T,vecset010,vecset010T,vecset110,vecset110T,vecset101,vecset101T,vecset011,
vecset011T,vecset111,vecset111T,result,timer=AbsoluteTime[]},
	vecset000=SyzygyGenerator[vectorAnsatz[0,0,0],sectorIndex];
	
	vecset001=SyzygyGenerator[vectorAnsatz[0,0,1],sectorIndex];
	vecset001T=VectorTrim[vecset001,vecset000];
	vecset100=SyzygyGenerator[vectorAnsatz[1,0,0],sectorIndex];
	vecset100T=VectorTrim[vecset100,vecset000];
	vecset010=SyzygyGenerator[vectorAnsatz[0,1,0],sectorIndex];
	vecset010T=VectorTrim[vecset010,vecset000];
	
	vecset110=SyzygyGenerator[vectorAnsatz[1,1,0],sectorIndex];
	vecset110T=VectorTrim[vecset110,Join[vecset000,vecset100,vecset010]];
	vecset101=SyzygyGenerator[vectorAnsatz[1,0,1],sectorIndex];
	vecset101T=VectorTrim[vecset101,Join[vecset000,vecset100,vecset001]];
	vecset011=SyzygyGenerator[vectorAnsatz[0,1,1],sectorIndex];
	vecset011T=VectorTrim[vecset011,Join[vecset000,vecset001,vecset010]];

	vecset111=SyzygyGenerator[vectorAnsatz[1,1,1],sectorIndex];
	vecset111T=VectorTrim[vecset111,Join[vecset000,vecset001T,vecset010T,vecset100T,vecset110T,vecset011T,vecset101T]];
	
	result=Join[vecset000,vecset001T,vecset010T,vecset100T,vecset110T,vecset011T,vecset101T,vecset111T];
	
	Print[sectorIndex,"   ",AbsoluteTime[]-timer,"    ",Length[result]," vectors"];
	
	Return[result];
];


GradedVectorGenerator[sectorIndex_,totaldeg_]:=Module[{targets,id,degs,results,newVectors,j,existingVectors,output,timer=AbsoluteTime[]},
	targets=SortBy[IntegerPartition[totaldeg,3],Total];
	results=Table[{},{i,1,Length[targets]}];
	For[id=1,id<=Length[targets],id++,
		degs=targets[[id]];
		Print[sectorIndex,": ",degs];
		newVectors=SyzygyGenerator[vectorAnsatz@@degs,sectorIndex];
		
		existingVectors={};
		For[j=1,j<id,j++,
			If[Sort[degs-targets[[j]]][[1]]>=0,
				existingVectors=Join[existingVectors,results[[j]]];		
			];
		];
		If[Length[existingVectors]>0,
			results[[id]]=VectorTrim[newVectors,existingVectors],
			results[[id]]=newVectors
		];
		
	];
	output=results//Flatten;
	Print[sectorIndex,"   ",AbsoluteTime[]-timer,"    ",Length[output]," vectors"];
	Return[output];
];


targets=Complement[Subsets[{7,8,9,10,11,12}],{{}}] (* Gluon propagators *)


LaunchKernels[30]
AbsoluteTiming[AllVectors=ParallelTable[targets[[i]]->(GradedVectorGenerator[targets[[i]],3]),{i,1,Length[targets]},Method->"FinestGrained"];]
CloseKernels[]
(* Export["/home/zhang/Nextcloud/HQET/action/set4/AllVectors.txt",AllVectors//InputForm//ToString] *)

(* AllVectors are the graded IBP operators which satisfy the syzygy conditions, for our problem *)



